Effect of a low density dust shell on the propagation of gravitational waves

Using the Bondi-Sachs formalism, the problem of a gravitational wave source surrounded by a spherical dust shell is considered. Using linearized perturbation theory, the geometry is found in the regions: in the shell, exterior to the shell, and interior to the shell. It is found that the dust shell causes the gravitational wave to be modified both in magnitude and phase, but without any energy being transferred to or from the dust.

==> anc/ProcsRules.map <==

rule1:={ro=r,u=0,q=0,p=0,f=1+fqo^2/4+fpo^2/4};

pr1:=proc(X,y,s)
X[0]:=y[0,0]+(r-ro)*y[0,1]+u*y[0,4]+q*(y[0,3]+y[0,2]-s*I*fp*y[0,0])/fo
	  +p*(y[0,3]-y[0,2]+s*fq*y[0,0])*I/fo:

X[1]:=y[0,1]+(r-ro)*y[1,1]+u*y[1,4]+q*(y[1,3]+y[1,2]-s*I*fp*y[0,1])/fo
	  +p*(y[1,3]-y[1,2]+s*fq*y[0,1])*I/fo:

X[2]:=y[0,2]+(r-ro)*y[1,2]+u*y[2,4]
	  +q*(y[2,3]+2*s*y[0,0]+y[2,2]-(s+1)*I*fp*y[0,2])/fo
	  +p*(y[2,3]+2*s*y[0,0]-y[2,2]+(s+1)*fq*y[0,2])*I/fo:

X[3]:=y[0,3]+(r-ro)*y[1,3]+u*y[3,4]+q*(y[3,3]+y[2,3]-(s-1)*I*fp*y[0,3])/fo
	  +p*(y[3,3]-y[2,3]+(s-1)*fq*y[0,3])*I/fo:

X[4]:=y[0,4]+(r-ro)*y[1,4]+u*y[4,4]+q*(y[3,4]+y[2,4]-s*I*fp*y[0,4])/fo
	  +p*(y[3,4]-y[2,4]+s*fq*y[0,4])*I/fo:
end;

pr_D_Tab_up:=proc(Tab,x,C):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[b]):
      for c to 4 do
        DT[a]:=DT[a]+Tab[c,b]*C[c,b,a]+Tab[a,c]*C[c,b,b]:
    od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:

pr_D_Tab_down:=proc(Tab,x,C,h):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do for c to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[c])*h[b,c]:
      for d to 4 do
        DT[a]:=DT[a]-(Tab[d,b]*C[a,c,d]+Tab[a,d]*C[c,b,d])*h[b,c]:
    od:od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:


prR:=proc(a,b) local a1,a2,a3,a4,a5,b2,b3,b4;
a1:=diff(C[a,b,1],x[1])+diff(C[a,b,2],x[2])+diff(C[a,b,3],x[3])
    +diff(C[a,b,4],x[4]);
a2:=-diff(Csum[a],x[b]);
a3:=sum( Csum[b2]*C[a,b,b2],b2=1..4);
a4:=-sum( sum( C[a,b3,b4]*C[b,b4,b3],b3=1..4),b4=1..4);

a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
a5:=0:#subs(rule1,-3*alpha^2*g[a,b]);

R[a,b]:=simplify(a1+a2+a3+a4+a5);
end;

prlinRhoc:=proc(A)
t1:=simplify(subs(Rhoc=0,A))+Rhoc*simplify(subs(Rhoc=0,diff(A,Rhoc))):
return(t1):
end proc;

pr0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo:
end;

pr_n0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo+u*X[4]:
end;

pr2:=proc(A)
t1:=simplify(subs(eps=0,A))+eps*simplify(subs(eps=0,diff(A,eps))):
return(t1):
end:


prRiem:=proc(a,b,c,d) local a1,a2,a3,a4,b2,b3;
a1:=diff(C[b,d,a],x[c]);
a2:=-diff(C[b,c,a],x[d]);
a3:=sum( C[b2,c,a]*C[b,d,b2],b2=1..4);
a4:=-sum( C[b,c,b3]*C[b3,d,a],b3=1..4);
a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
Riem[a,b,c,d]:=simplify(a1+a2+a3+a4);
end;

#jr:=sqrt(6)*((24*b0-I*(4*nu*alpha^2+nu^3)*c3+3*I*nu*c1)/18+c1/2/r-c3/r^3/6):
#ur:=sqrt(6)*((-24*I*nu*b0+3*(3*alpha^2+nu^2)*c1-nu^2*c3*(4*alpha^2+nu^2))/36
#    +2*b0/r+c1/2/r^2+c3*I*nu/3/r^3+c3/4/r^4):
#wr:=-2*b0*alpha^2*r^3+r^2/6*(24*I*nu*b0-3*c1*(nu^2+3*alpha^2)
#                             +nu^2*c3*(nu^2+4*alpha^2))
#    +r/3*(-6*b0+3*I*nu*c1-c3*I*nu*(nu^2+4*alpha^2))-c3*(nu^2+alpha^2)+c3*I*nu/r
#    +c3/2/r^2:

rule2:={wn[0,0]=wr,wn[0,1]=diff(wr,r),wn[1,1]=diff(wr,r,r),wn[0,2]=wr*sqrt(6),
        wn[1,2]=diff(wr,r)*sqrt(6),wn[2,2]=wr*2*sqrt(6),
        wn[0,4]=wr*I*nu,wn[2,3]=-6*wr,
        Ue[0,0]=ur,Ue[0,2]=2*ur,Ue[1,4]=diff(ur,r)*I*nu,Ue[2,4]=I*nu*2*ur,
        Ue[1,2]=2*diff(ur,r),
        Ue[0,1]=diff(ur,r),Ue[1,1]=diff(ur,r,r),
        Ue[1,3]=-diff(ur,r)*sqrt(6),Ue[0,3]=-sqrt(6)*ur,Ue[3,4]=-sqrt(6)*I*nu*ur,
        Ue[2,3]=-6*ur,
        Ube[0,2]=-sqrt(6)*ur,Ube[1,2]=-sqrt(6)*diff(ur,r),Ube[2,4]=-sqrt(6)*I*nu*ur,
        Ube[2,2]=-6*ur,
        Be[0,0]=b0,Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,4]=0,Be[0,2]=sqrt(6)*b0,
        Be[0,4]=I*nu*b0,Be[2,3]=-6*b0,
        Be[2,4]=I*nu*sqrt(6)*b0,Be[2,2]=2*sqrt(6)*b0,
        Je[0,1]=diff(jr,r),Je[0,4]=I*nu*jr,Je[4,4]=-nu^2*jr,
        Je[1,3]=-2*diff(jr,r),Je[3,4]=-2*I*nu*jr,
        Je[1,1]=diff(jr,r,r),Je[1,4]=diff(jr,r)*I*nu,Je[3,3]=2*sqrt(6)*jr,
        Jbe[2,2]=2*sqrt(6)*jr,Je[0,0]=jr
};

prLin:=proc(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va)
for a from 0 to 4 do for b from a to 4 do
  Kn[a,b]:=0;
  Jn[a,b]:=eps*Je[a,b];
  Jbn[a,b]:=eps*Jbe[a,b];
  Bn[a,b]:=eps*Be[a,b];
  Un[a,b]:=eps*Ue[a,b];
  Ubn[a,b]:=eps*Ube[a,b];
  Va[a,b]:=eps*wn[a,b]/r;
od;od;
Kn[0,0]:=1;

Bn[0,0]:=Rhoc*B0+eps*Be[0,0]:
Bn[0,1]:=Rhoc*B1+eps*Be[0,1]:
Bn[1,1]:=Rhoc*B11+eps*Be[1,1]:
Bn[0,4]:=Rhoc*B4+eps*Be[0,4]:
Bn[4,4]:=Rhoc*B44+eps*Be[4,4]:
Bn[1,4]:=Rhoc*B14+eps*Be[1,4]:

#Be[1,1]:=0:
#Be[0,1]:=0: #Comment out this line to check R[1,1]=0

Va[0,0]:=1+Rhoc*W0/ro+eps*wn[0,0]/ro;
Va[0,1]:=Rhoc*W1/ro-Rhoc*W0/ro^2+(ro*eps*wn[0,1]-eps*wn[0,0])/ro^2;
Va[1,1]:=Rhoc*W11/r-2*Rhoc*W1/r^2+2*Rhoc*W0/r^3+eps*(wn[1,1]/r-2*wn[0,1]/r^2+2*wn[0,0]/r^3);
for a from 2 to 3 do
  Va[1,a]:=eps*(wn[1,a]/r-wn[0,a]/r^2);
#  Be[1,a]:=0:
od;
Va[0,4]:=Rhoc*W4+eps*wn[0,4]/r:
Va[1,4]:=Rhoc*W14+eps*wn[1,4]/r:
Va[4,4]:=Rhoc*W44+eps*wn[4,4]/r:
#rBe:={Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,3]=0,Be[1,4]=0}:
end;

pr2sum:=proc(g,e1,e2)
local a,b:
t1:=sum(sum(g[a,b]*e1[a]*e2[b],b=1..4),a=1..4):
return(pr2(subs(rule2,t1))):
end:

pr4sum:=proc(W,e1,e2,e3,e4)
local a,b,c,d:
t1:=sum(sum(sum(sum(W[a,b,c,d]*e1[a]*e2[b]*e3[c]*e4[d],a=1..4),b=1..4),c=1..4),d=1..4):
return(pr2(subs(rule2,t1))):
end:

prRHS:=proc(Tab_down_exp,g,h)
global T_trace,RHS_R11,RHS_R1A,RHS_Rw,RHS_ev2e,RHS_R00,RHS_R0A,RHS_R01,
       BackRHS_R11,BackRHS_R1A,BackRHS_Rw,BackRHS_ev2e,BackRHS_R00,BackRHS_R0A,BackRHS_R01:
for a to 4 do for b to 4 do
  Tab[a,b]:=simplify(subs(rule1,Tab_down_exp[a,b])):
  g[a,b]:=simplify(subs(rule1,g[a,b])):
  h[a,b]:=simplify(subs(rule1,h[a,b])):
od:od:
unassign('a'):unassign('b'):

T_trace:=prlinRhoc(pr2(sum(sum(Tab[a,b]*h[a,b],a=1..4),b=1..4))):

RHS_R11:=8*Pi*(Tab[1,1]-g[1,1]*T_trace/2):
BackRHS_R11:=prlinRhoc(subs(eps=0,RHS_R11)):
RHS_R11:=prlinRhoc(eps*coeff(pr2(RHS_R11),eps)):
RHS_R1A:=8*Pi*((Tab[1,2]-g[1,2]*T_trace/2)*fo/2+(Tab[1,3]-g[1,3]*T_trace/2)*I*fo/2):
BackRHS_R1A:=prlinRhoc(subs(eps=0,RHS_R1A)):
RHS_R1A:=prlinRhoc(eps*subs(rule1,coeff(pr2(RHS_R1A),eps))):
RHS_Rwt:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*r^2*h[2,2]+2*(Tab[2,3]-g[2,3]*T_trace/2)*r^2*h[2,3]+
              (Tab[3,3]-g[3,3]*T_trace/2)*r^2*h[3,3]):
BackRHS_Rw:=prlinRhoc(subs(eps=0,RHS_Rwt)):
RHS_Rw:=prlinRhoc(eps*coeff(pr2(RHS_Rwt),eps)):
RHS_ev2e:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*fo^2/4+2*(Tab[2,3]-g[2,3]*T_trace/2)*fo^2/4*I-
              (Tab[3,3]-g[3,3]*T_trace/2)*fo^2/4)-eps*Je[0,0]*RHS_Rwt:
BackRHS_ev2e:=prlinRhoc(subs(eps=0,RHS_ev2e)):
RHS_ev2e:=prlinRhoc(eps*coeff(pr2(RHS_ev2e),eps)):
RHS_ev2e:=simplify(subs(rule1,RHS_ev2e)):
RHS_R00:=8*Pi*(Tab[4,4]-g[4,4]*T_trace/2):
BackRHS_R00:=prlinRhoc(subs(eps=0,RHS_R00)):
RHS_R00:=prlinRhoc(eps*coeff(pr2(RHS_R00),eps)):
RHS_R01:=8*Pi*(Tab[1,4]-g[1,4]*T_trace/2):
BackRHS_R01:=prlinRhoc(subs(eps=0,RHS_R01)):
RHS_R01:=prlinRhoc(eps*coeff(pr2(RHS_R01),eps)):
RHS_R0A:=8*Pi*((Tab[4,2]-g[4,2]*T_trace/2)*fo/2+(Tab[4,3]-g[4,3]*T_trace/2)*I*fo/2):
BackRHS_R0A:=prlinRhoc(subs(eps=0,RHS_R0A)):
RHS_R0A:=prlinRhoc(eps*coeff(subs(rule1,pr2(RHS_R0A)),eps)):

end:

prBackInOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0in,B1in,B11in,W0out,W1out,W11out,W0in,W1in,W11in,
ruleBackIn,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
B0out:=int(t1,r):B1out:=t1:B11out:=diff(t1,r):
B0in:=subs(r=r0,B0out):B1in:=0:B11in:=0:
t2:=solve(subs(B0=B0out,Back_E2),W1):
t2i:=int(t2,r):W0out:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1out:=t2:W11out:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
end;

prBackInShellOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0shell,B1shell,B11shell,B0in,B1in,B11in,
            W0out,W1out,W11out,W0shell,W1shell,W11shell,W0in,W1in,W11in,
            ruleBackIn,ruleBackShell,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
t11:=int(t1,r):B0shell:=t11-subs(r=r0+del,t11):B1shell:=t1:B11shell:=diff(t1,r):
B0in:=subs(r=r0,B0shell):B1in:=0:B11in:=0:
B0out:=0:B1out:=0:B11out:=0:
t2:=solve(subs(B0=B0shell,Back_E2),W1):
t2i:=int(t2,r):W0shell:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1shell:=t2:W11shell:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
W0out:=subs(r=r0+del,W0shell):W1out:=0:W11out:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
ruleBackShell:={B0=B0shell,B1=B1shell,B11=B11shell,W0=W0shell,W1=W1shell,W11=W11shell}:
end;

prMakeDE:=proc()
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,eps*coeff(prlinRhoc(Rqe),eps)=RHS_R1A);
D2r:=subs(rule2de,eps*coeff(prlinRhoc(ev2e),eps)=RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:

prMakeDEInOut:=proc(ruleBack,InOutFac)
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(Rqe),eps)=InOutFac*RHS_R1A);
D2r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(ev2e),eps)=InOutFac*RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:


pr_Intx2:=proc(rd,ru)
global st,st_poly,st_Ei,st_Ei_t,int_st_Ei,int_st:
st:=algsubs(Ei(1,I*s)=-Ei(-I*s),st);
st_poly:=simplify(algsubs(exp(I*s)=0,st));
st_Ei:=simplify(st-st_poly);
st_Ei_t:=array(rd..ru):
for a from (rd+1) to ru do
st_Ei_t[a]:=-exp(s*I)*Ei(-I*s)*s^a*2*omm*coeff(algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei),s,a+2):
od:
int_st_Ei:=int(st_Ei_t[1]+st_Ei_t[0],s);
for a from (ru-2) by -1 to (rd+1) do
c1:=algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei_t[a]);
int_st_Ei:=int_st_Ei-I*c1*(-1/a+exp(s*I)*Ei(-I*s));
st_Ei_t[a-1]:=st_Ei_t[a-1]+a*I*c1*exp(s*I)*Ei(-I*s)/s;
od;
int_st:=simplify(int_st_Ei+int(-st_poly/s^2*2*omm,s));
end:



==> anc/backgroundShell.map <==
read `initialize.map`;
read `ProcsRules.map`:
#N.B. Basis is not sZlm but \eth Zlm, etc.

#Tab:=array(1..4,1..4);
Vu:=array([0,0,0,Vu0]):Vd:=array(1..4):
read `gamma.out`:
read `lin.map`:

t1:=prlinRhoc(pr2(g_exp[4,4]+1)):
Vu0:=prlinRhoc(subs(eps=0,(1+t1/2+3*t1^2/8))):
t2:=sum(sum(Vu[a]*Vu[b]*g_exp[a,b],a=1..4),b=1..4):
check_Vu0:=prlinRhoc(subs(eps=0,t2+1));
for a to 4 do for b to 4 do
  Tab_up_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0)*Vu[a]*Vu[b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_up:=pr_D_Tab_up(Tab_up_exp,x,C):
for a to 4 do
  Vd[a]:=sum(Vu[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:
for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(subs(eps=0,(Rhoc*Rho0)*Vd[a]*Vd[b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):
check_DTup_DTdown:=prlinRhoc(subs(eps=0,D_Tab_down[1]-sum(D_Tab_up[a2]*g[1,a2],a2=1..4)));
for a to 4 do                            
  D_Tab_down[a]:=prlinRhoc(subs(eps=0,D_Tab_down[a])):
od:
unassign('a'):
print(`D_Tab_down=`,D_Tab_down);
for a to 4 do for b to 4 do
  Tab[a,b]:=subs(rule1,Tab_down_exp[a,b]):
od:od:
unassign('a'):unassign('b'):

prRHS(Tab_down_exp,g,h):
prBackInShellOut(Rhoc*rho_falloff,Rho0,B0,B1,B11,W0,W1,W11):


print(`***Shell Solution***`);
check_DE_R11:=prlinRhoc(subs(ruleBackShell,eps=0,R11e-BackRHS_R11));
check_DE_R1A:=prlinRhoc(subs(ruleBackShell,eps=0,Rqe-RHS_R1A));
check_DE_Rw:=prlinRhoc(subs(rule1,ruleBackShell,eps=0,Rwe-BackRHS_Rw));
check_DE_ev2:=prlinRhoc(subs(ruleBackShell,eps=0,ev2e-BackRHS_ev2e));
check_constraint00:=prlinRhoc(subs(rule1,ruleBackShell,eps=0,R44e-BackRHS_R00));
check_constraint01:=prlinRhoc(subs(rule1,ruleBackShell,eps=0,R14e-BackRHS_R01));
check_constraint0A:=prlinRhoc(subs(ruleBackShell,eps=0,Rq4e-BackRHS_R0A));

print(`***In Solution***`);
check_DE_R11:=prlinRhoc(subs(ruleBackIn,eps=0,R11e));
check_DE_R1A:=prlinRhoc(subs(ruleBackIn,eps=0,Rqe));
check_DE_Rw:=prlinRhoc(subs(rule1,ruleBackIn,eps=0,Rwe));
check_DE_ev2:=prlinRhoc(subs(ruleBackIn,eps=0,ev2e));
check_constraint00:=prlinRhoc(subs(rule1,ruleBackIn,eps=0,R44e));
check_constraint01:=prlinRhoc(subs(rule1,ruleBackIn,eps=0,R14e));
check_constraint0A:=prlinRhoc(subs(ruleBackIn,eps=0,Rq4e));

print(`***Out Solution***`);
check_DE_R11:=prlinRhoc(subs(ruleBackOut,eps=0,R11e));
check_DE_R1A:=prlinRhoc(subs(ruleBackOut,eps=0,Rqe));
check_DE_Rw:=prlinRhoc(subs(rule1,ruleBackOut,eps=0,Rwe));
check_DE_ev2:=prlinRhoc(subs(ruleBackOut,eps=0,ev2e));
check_constraint00:=prlinRhoc(subs(rule1,ruleBackOut,eps=0,R44e));
check_constraint01:=prlinRhoc(subs(rule1,ruleBackOut,eps=0,R14e));
check_constraint0A:=prlinRhoc(subs(ruleBackOut,eps=0,Rq4e));


insContinuousB0:=simplify(subs(r=r0,B0shell-B0in));
insContinuousB1:=simplify(subs(r=r0,B1shell-B1in));
insContinuousB11:=simplify(subs(r=r0,B11shell-B11in));
insContinuousW0:=simplify(subs(r=r0,W0shell-W0in));
insContinuousW1:=simplify(subs(r=r0,W1shell-W1in));
insContinuousW11:=simplify(subs(r=r0,W11shell-W11in));
ousContinuousB0:=simplify(subs(r=r0+del,B0out-B0shell));
ousContinuousB1:=simplify(subs(r=r0+del,B1out-B1shell));
ousContinuousB11:=simplify(subs(r=r0+del,B11out-B11shell));
ousContinuousW0:=simplify(subs(r=r0+del,W0out-W0shell));
ousContinuousW1:=simplify(subs(r=r0+del,W1out-W1shell));
ousContinuousW11:=simplify(subs(r=r0+del,W11out-W11shell));

assume(r0>0):assume(del>0):
Mshell:=factor(int(4*Pi*r^2*rho_falloff,r=r0..r0+del));
W0out:=factor(W0out);
B0out:=simplify(B0out);
W0in:=simplify(W0in);
B0in:=simplify(B0in);
W0shell:=factor(simplify(W0shell));
B0shell:=factor(simplify(B0shell));



==> anc/backgroundShell.out <==
    |\^/|     Maple 16 (X86 64 LINUX)
._|\|   |/|_. Copyright (c) Maplesoft, a division of Waterloo Maple Inc. 2012
 \  MAPLE  /  All rights reserved. Maple is a trademark of
 <____ ____>  Waterloo Maple Inc.
      |       Type ? for help.
> read `initialize.map`;
                                / 1      r0 \ /r0 + del    1  \
                 rho_falloff := |---- - ----| |-------- - ----|
                                |  3      4 | |    4        3 |
                                \ r      r  / \   r        r  /

> read `ProcsRules.map`:
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `d` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `R` is implicitly declared local to procedure `prR`
Warning, `t1` is implicitly declared local to procedure `prlinRhoc`
Warning, `t1` is implicitly declared local to procedure `pr2`
Warning, `Riem` is implicitly declared local to procedure `prRiem`
Warning, `a` is implicitly declared local to procedure `prLin`
Warning, `b` is implicitly declared local to procedure `prLin`
Warning, `t1` is implicitly declared local to procedure `pr2sum`
Warning, `t1` is implicitly declared local to procedure `pr4sum`
Warning, `a` is implicitly declared local to procedure `prRHS`
Warning, `b` is implicitly declared local to procedure `prRHS`
Warning, `Tab` is implicitly declared local to procedure `prRHS`
Warning, `RHS_Rwt` is implicitly declared local to procedure `prRHS`
Warning, `t11` is implicitly declared local to procedure `prBackInShellOut`
Warning, `a` is implicitly declared local to procedure `pr_Intx2`
Warning, `c1` is implicitly declared local to procedure `pr_Intx2`
#N.B. Basis is not sZlm but \eth Zlm, etc.
> 
#Tab:=array(1..4,1..4);
> Vu:=array([0,0,0,Vu0]):Vd:=array(1..4):
> read `gamma.out`:
> read `lin.map`:
memory used=50.3MB, alloc=68.7MB, time=0.36
memory used=158.3MB, alloc=133.1MB, time=1.12
memory used=261.9MB, alloc=134.7MB, time=1.82
memory used=362.6MB, alloc=134.7MB, time=2.61
memory used=461.6MB, alloc=134.8MB, time=3.29
memory used=563.2MB, alloc=134.8MB, time=4.02
> 
> t1:=prlinRhoc(pr2(g_exp[4,4]+1)):
> Vu0:=prlinRhoc(subs(eps=0,(1+t1/2+3*t1^2/8))):
> t2:=sum(sum(Vu[a]*Vu[b]*g_exp[a,b],a=1..4),b=1..4):
> check_Vu0:=prlinRhoc(subs(eps=0,t2+1));
                                 check_Vu0 := 0

> for a to 4 do for b to 4 do
>   Tab_up_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0)*Vu[a]*Vu[b])):
> od:od:
> unassign('a'):unassign('b'):
> D_Tab_up:=pr_D_Tab_up(Tab_up_exp,x,C):
> for a to 4 do
>   Vd[a]:=sum(Vu[b]*g_exp[a,b],b=1..4):
>   Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
> od:
> for a to 4 do for b to 4 do
>   Tab_down_exp[a,b]:=prlinRhoc(subs(eps=0,(Rhoc*Rho0)*Vd[a]*Vd[b])):
> od:od:
> unassign('a'):unassign('b'):
> D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):
memory used=664.5MB, alloc=134.8MB, time=4.75
> check_DTup_DTdown:=prlinRhoc(subs(eps=0,D_Tab_down[1]-sum(D_Tab_up[a2]*g[1,a2],a2=1..4)));
                             check_DTup_DTdown := 0

> for a to 4 do                            
>   D_Tab_down[a]:=prlinRhoc(subs(eps=0,D_Tab_down[a])):
> od:
> unassign('a'):
> print(`D_Tab_down=`,D_Tab_down);
                           D_Tab_down=, [0, 0, 0, 0]

> for a to 4 do for b to 4 do
>   Tab[a,b]:=subs(rule1,Tab_down_exp[a,b]):
> od:od:
> unassign('a'):unassign('b'):
> 
> prRHS(Tab_down_exp,g,h):
> prBackInShellOut(Rhoc*rho_falloff,Rho0,B0,B1,B11,W0,W1,W11):
> 
> 
> print(`***Shell Solution***`);
                              ***Shell Solution***

> check_DE_R11:=prlinRhoc(subs(ruleBackShell,eps=0,R11e-BackRHS_R11));
                               check_DE_R11 := 0

> check_DE_R1A:=prlinRhoc(subs(ruleBackShell,eps=0,Rqe-RHS_R1A));
                               check_DE_R1A := 0

> check_DE_Rw:=prlinRhoc(subs(rule1,ruleBackShell,eps=0,Rwe-BackRHS_Rw));
                                check_DE_Rw := 0

> check_DE_ev2:=prlinRhoc(subs(ruleBackShell,eps=0,ev2e-BackRHS_ev2e));
                               check_DE_ev2 := 0

> check_constraint00:=prlinRhoc(subs(rule1,ruleBackShell,eps=0,R44e-BackRHS_R00));
                            check_constraint00 := 0

> check_constraint01:=prlinRhoc(subs(rule1,ruleBackShell,eps=0,R14e-BackRHS_R01));
                            check_constraint01 := 0

> check_constraint0A:=prlinRhoc(subs(ruleBackShell,eps=0,Rq4e-BackRHS_R0A));
                            check_constraint0A := 0

> 
> print(`***In Solution***`);
                               ***In Solution***

> check_DE_R11:=prlinRhoc(subs(ruleBackIn,eps=0,R11e));
                               check_DE_R11 := 0

> check_DE_R1A:=prlinRhoc(subs(ruleBackIn,eps=0,Rqe));
                               check_DE_R1A := 0

> check_DE_Rw:=prlinRhoc(subs(rule1,ruleBackIn,eps=0,Rwe));
                                check_DE_Rw := 0

> check_DE_ev2:=prlinRhoc(subs(ruleBackIn,eps=0,ev2e));
                               check_DE_ev2 := 0

> check_constraint00:=prlinRhoc(subs(rule1,ruleBackIn,eps=0,R44e));
                            check_constraint00 := 0

> check_constraint01:=prlinRhoc(subs(rule1,ruleBackIn,eps=0,R14e));
                            check_constraint01 := 0

> check_constraint0A:=prlinRhoc(subs(ruleBackIn,eps=0,Rq4e));
                            check_constraint0A := 0

> 
> print(`***Out Solution***`);
                               ***Out Solution***

> check_DE_R11:=prlinRhoc(subs(ruleBackOut,eps=0,R11e));
                               check_DE_R11 := 0

> check_DE_R1A:=prlinRhoc(subs(ruleBackOut,eps=0,Rqe));
                               check_DE_R1A := 0

> check_DE_Rw:=prlinRhoc(subs(rule1,ruleBackOut,eps=0,Rwe));
                                check_DE_Rw := 0

> check_DE_ev2:=prlinRhoc(subs(ruleBackOut,eps=0,ev2e));
                               check_DE_ev2 := 0

> check_constraint00:=prlinRhoc(subs(rule1,ruleBackOut,eps=0,R44e));
                            check_constraint00 := 0

> check_constraint01:=prlinRhoc(subs(rule1,ruleBackOut,eps=0,R14e));
                            check_constraint01 := 0

> check_constraint0A:=prlinRhoc(subs(ruleBackOut,eps=0,Rq4e));
                            check_constraint0A := 0

> 
> 
> insContinuousB0:=simplify(subs(r=r0,B0shell-B0in));
                              insContinuousB0 := 0

> insContinuousB1:=simplify(subs(r=r0,B1shell-B1in));
                              insContinuousB1 := 0

> insContinuousB11:=simplify(subs(r=r0,B11shell-B11in));
                                           2 Pi Rhoc del
                       insContinuousB11 := -------------
                                                  7
                                                r0

> insContinuousW0:=simplify(subs(r=r0,W0shell-W0in));
                              insContinuousW0 := 0

> insContinuousW1:=simplify(subs(r=r0,W1shell-W1in));
                              insContinuousW1 := 0

> insContinuousW11:=simplify(subs(r=r0,W11shell-W11in));
                                            4 Pi Rhoc del
                      insContinuousW11 := - -------------
                                                   6
                                                 r0

> ousContinuousB0:=simplify(subs(r=r0+del,B0out-B0shell));
                              ousContinuousB0 := 0

> ousContinuousB1:=simplify(subs(r=r0+del,B1out-B1shell));
                              ousContinuousB1 := 0

> ousContinuousB11:=simplify(subs(r=r0+del,B11out-B11shell));
                                           2 Pi Rhoc del
                       ousContinuousB11 := -------------
                                                      7
                                            (r0 + del)

> ousContinuousW0:=simplify(subs(r=r0+del,W0out-W0shell));
                              ousContinuousW0 := 0

> ousContinuousW1:=simplify(subs(r=r0+del,W1out-W1shell));
                              ousContinuousW1 := 0

> ousContinuousW11:=simplify(subs(r=r0+del,W11out-W11shell));
                                            4 Pi Rhoc del
                      ousContinuousW11 := - -------------
                                                       6
                                             (r0 + del)

> 
> assume(r0>0):assume(del>0):
> Mshell:=factor(int(4*Pi*r^2*rho_falloff,r=r0..r0+del));
                               3        2                       2
                        Pi del~  (10 r0~  + 10 r0~ del~ + 3 del~ )
              Mshell := ------------------------------------------
                                        4             4
                                  15 r0~  (r0~ + del~)

> W0out:=factor(W0out);
                              2                       2      3
                     2 (10 r0~  + 10 r0~ del~ + 3 del~ ) del~  Pi Rhoc
          W0out := - -------------------------------------------------
                                         4             4
                                   15 r0~  (r0~ + del~)

> B0out:=simplify(B0out);
                                   B0out := 0

> W0in:=simplify(W0in);
                           3        3         2                  2         3
             r Pi Rhoc del~  (10 r0~  + 15 r0~  del~ + 9 r0~ del~  + 2 del~ )
   W0in := - ----------------------------------------------------------------
                                        5             5
                                  15 r0~  (r0~ + del~)

> B0in:=simplify(B0in);
                          3        3         2                  2         3
              Pi Rhoc del~  (10 r0~  + 15 r0~  del~ + 9 r0~ del~  + 2 del~ )
    B0in := - --------------------------------------------------------------
                                        5             5
                                  30 r0~  (r0~ + del~)

> W0shell:=factor(simplify(W0shell));
                         5  6         9  2         10           6  5
W0shell := - Pi Rhoc (r0~  r  + 25 r0~  r  - 36 r0~   r + 6 del~  r

          5    6          8     3          7     4         6     5
     - 4 r  r0~  + 280 r0~  del~  + 210 r0~  del~  + 84 r0~  del~

             5     6         10               9     2         11
     + 14 r0~  del~  + 84 r0~   del~ + 210 r0~  del~  + 14 r0~

              9                 5  2     4          7  2     2
     - 198 r0~  r del~ + 125 r0~  r  del~  + 250 r0~  r  del~

             4  2     5          4  5    2          6       4        4  6
     + 25 r0~  r  del~  + 40 del~  r  r0~  - 360 r0~  r del~  + 3 r0~  r  del~

              7       3          8       2          3  5    3
     - 540 r0~  r del~  - 450 r0~  r del~  + 20 del~  r  r0~

              8  2               5       5         4       6          5  5
     + 125 r0~  r  del~ - 126 r0~  r del~  - 18 r0~  r del~  + 26 del~  r  r0~

           5     2    4       5         5          6  2     3    /        4  5
     - 10 r  del~  r0~  - 14 r  del~ r0~  + 250 r0~  r  del~ )  /  (15 r0~  r
                                                               /

                5
    (r0~ + del~) )

> B0shell:=factor(simplify(B0shell));
                                   3           3              3
B0shell := - Pi Rhoc (24 del~ r r0~  + 8 del~ r  r0~ + 40 del~  r r0~

              2  2                2    2          2      2        3  2
     + 21 del~  r  r0~ + 15 del~ r  r0~  + 48 del~  r r0~  + 3 r0~  r

             5        4           4              3     2         2     3
     - 10 r0~  + 4 r0~  r - 40 r0~  del~ - 60 r0~  del~  - 40 r0~  del~

                  4         3  2         2  3           4          4      4
     - 10 r0~ del~  + 9 del~  r  + 6 del~  r  + 3 del~ r  + 12 del~  r + r  r0~

          3    2                  2   /      6             5
     + 2 r  r0~ ) (del~ - r + r0~)   /  (30 r  (r0~ + del~) )
                                    /

> 
> quit
memory used=685.4MB, alloc=134.8MB, time=4.91


==> anc/formulas.out <==
                             2          3                               2  2
jtint := 1/2 (2 C40 + 2 C30 r  + 2 C10 r  - Rhoc CinI exp(2 I r omm) omm  r

     - 2 I Rhoc CinI exp(2 I r omm) r omm + Rhoc CinI exp(2 I r omm)

                                2               3    /  3
     + 2 Rhoc C4I + 2 Rhoc C3I r  + 2 Rhoc C1I r )  /  r
                                                   /

                             btint := b0 + Rhoc bI

                                                        9
ztint := -1/30 (-150 I Rhoc CinI exp(2 I r omm) r omm r0  del

                                              8    2
     - 300 I Rhoc CinI exp(2 I r omm) r omm r0  del

                                              7    3
     - 300 I Rhoc CinI exp(2 I r omm) r omm r0  del

                                              6    4
     - 150 I Rhoc CinI exp(2 I r omm) r omm r0  del

                                             5    5              8    2      2
     - 30 I Rhoc CinI exp(2 I r omm) r omm r0  del  - 600 Rhoc r0  del  C3I r

                  7    3      2              6    4      2
     - 600 Rhoc r0  del  C3I r  - 300 Rhoc r0  del  C3I r

                  9          2             5    5      2
     - 300 Rhoc r0  del C3I r  - 60 Rhoc r0  del  C3I r

                    3   9                    3   8    2
     - 300 Rhoc bI r  r0  del - 600 Rhoc bI r  r0  del

                    3   7    3                3   6    4
     - 600 Rhoc bI r  r0  del  - 300 Rhoc bI r  r0  del

                   3   5    5                     5
     - 60 Rhoc bI r  r0  del  - 54 Rhoc C40 Pi del  r0

                         4   2                     3   3
     - 90 Rhoc C40 Pi del  r0  - 60 Rhoc C40 Pi del  r0

               3          6         8    2      2         7    3      2
     + 8 Rhoc r  Pi b0 del  - 600 r0  del  C30 r  - 600 r0  del  C30 r

             6    4      2         9          2        5    5      2
     - 300 r0  del  C30 r  - 300 r0  del C30 r  - 60 r0  del  C30 r

             9         3         8       2  3         7       3  3
     - 300 r0  b0 del r  - 600 r0  b0 del  r  - 600 r0  b0 del  r

             6       4  3        5       5  3            3          5
     - 300 r0  b0 del  r  - 60 r0  b0 del  r  + 36 Rhoc r  Pi b0 del  r0

                3          4   2            3          3   3
     + 60 Rhoc r  Pi b0 del  r0  + 40 Rhoc r  Pi b0 del  r0

                       5    5      4                     7    3
     + 30 I Rhoc omm r0  del  C1I r  + 1200 I Rhoc omm r0  del  C4I r

                        6    4                          9          4
     + 600 I Rhoc omm r0  del  C4I r + 150 I Rhoc omm r0  del C1I r

                                             10
     - 30 I Rhoc CinI exp(2 I r omm) r omm r0

                        8    2      4                    5    5
     + 300 I Rhoc omm r0  del  C1I r  + 120 I Rhoc omm r0  del  C4I r

                        6  2                                  9
     + 8 Rhoc C30 Pi del  r  + 225 Rhoc CinI exp(2 I r omm) r0  del

                                      8    2
     + 450 Rhoc CinI exp(2 I r omm) r0  del

                                      7    3
     + 450 Rhoc CinI exp(2 I r omm) r0  del

                                      6    4
     + 225 Rhoc CinI exp(2 I r omm) r0  del

                                     5    5           10
     + 45 Rhoc CinI exp(2 I r omm) r0  del  + 120 I r0   omm C40 r

              10          4                    9
     + 30 I r0   omm C10 r  + 600 I Rhoc omm r0  del C4I r

                         8    2                          7    3      4
     + 1200 I Rhoc omm r0  del  C4I r + 300 I Rhoc omm r0  del  C1I r

                        6    4      4         9
     + 150 I Rhoc omm r0  del  C1I r  + 450 r0  del Rhoc C4I

             8    2                  7    3                  6    4
     + 900 r0  del  Rhoc C4I + 900 r0  del  Rhoc C4I + 450 r0  del  Rhoc C4I

            5    5                 10     3        10      2
     + 90 r0  del  Rhoc C4I - 60 r0   b0 r  - 60 r0   C30 r

                         5  2                        4  2   2
     + 36 Rhoc C30 Pi del  r  r0 + 60 Rhoc C30 Pi del  r  r0

                         3  2   3           5              5
     + 40 Rhoc C30 Pi del  r  r0  + 120 I r0  omm C40 r del

              5          4    5           9
     + 30 I r0  omm C10 r  del  + 600 I r0  omm C40 r del

                8              2            7              3
     + 1200 I r0  omm C40 r del  + 1200 I r0  omm C40 r del

               6              4           9          4
     + 600 I r0  omm C40 r del  + 150 I r0  omm C10 r  del

               8          4    2           7          4    3
     + 300 I r0  omm C10 r  del  + 300 I r0  omm C10 r  del

               6          4    4                    10
     + 150 I r0  omm C10 r  del  + 120 I Rhoc omm r0   C4I r

                       10      4        10                  6    4
     + 30 I Rhoc omm r0   C1I r  + 90 r0   Rhoc C4I + 450 r0  del  C40

            5    5             9                 8    2             7    3
     + 90 r0  del  C40 + 450 r0  del C40 + 900 r0  del  C40 + 900 r0  del  C40

                         6             10      2               3   10
     - 12 Rhoc C40 Pi del  - 60 Rhoc r0   C3I r  - 60 Rhoc bI r  r0

            10                                     10    /    5  4           5
     + 90 r0   C40 + 45 Rhoc CinI exp(2 I r omm) r0  )  /  (r0  r  (r0 + del)
                                                       /

    )

                    9      2             8      2    2         7      2    3
wtint := 1/15 (75 r0  C50 r  del + 150 r0  C50 r  del  + 150 r0  C50 r  del

            6      2    4        5      2    5                2   10
     + 75 r0  C50 r  del  + 15 r0  C50 r  del  + 15 Rhoc C5I r  r0

                    3   9                     3   8    2
     - 750 Rhoc bI r  r0  del - 1500 Rhoc bI r  r0  del

                     3   7    3                3   6    4
     - 1500 Rhoc bI r  r0  del  - 750 Rhoc bI r  r0  del

                    3   5    5              3       8    2
     - 150 Rhoc bI r  r0  del  + 1800 Rhoc r  C1I r0  del

                  3       7    3             3       6    4
     + 1800 Rhoc r  C1I r0  del  + 900 Rhoc r  C1I r0  del

                 3       5    5             3       9
     + 180 Rhoc r  C1I r0  del  + 900 Rhoc r  C1I r0  del

                         5                        4   2
     + 54 Rhoc C40 Pi del  r0 + 90 Rhoc C40 Pi del  r0

                         3   3            3          6
     + 60 Rhoc C40 Pi del  r0  + 20 Rhoc r  Pi b0 del

                3           6         9         3          8       2  3
     - 24 Rhoc r  C10 Pi del  - 750 r0  b0 del r  - 1500 r0  b0 del  r

              7       3  3         6       4  3         5       5  3
     - 1500 r0  b0 del  r  - 750 r0  b0 del  r  - 150 r0  b0 del  r

                     3      2   3                 4      2   2
     - 10 Rhoc Pi del  C50 r  r0  - 15 Rhoc Pi del  C50 r  r0

                    5      2              5              5
     - 9 Rhoc Pi del  C50 r  r0 - 180 I r0  omm C40 r del

              5          4    5           9
     + 90 I r0  omm C10 r  del  - 900 I r0  omm C40 r del

                8              2            7              3
     - 1800 I r0  omm C40 r del  - 1800 I r0  omm C40 r del

               6              4           9          4
     - 900 I r0  omm C40 r del  + 450 I r0  omm C10 r  del

               8          4    2           7          4    3
     + 900 I r0  omm C10 r  del  + 900 I r0  omm C10 r  del

               6          4    4                    10
     + 450 I r0  omm C10 r  del  - 180 I Rhoc omm r0   C4I r

                       10      4                    9
     + 90 I Rhoc omm r0   C1I r  - 900 I Rhoc omm r0  del C4I r

                         8    2                          7    3      4
     - 1800 I Rhoc omm r0  del  C4I r + 900 I Rhoc omm r0  del  C1I r

                        6    4      4                   5    5      4
     + 450 I Rhoc omm r0  del  C1I r  + 90 I Rhoc omm r0  del  C1I r

                         7    3                          6    4
     - 1800 I Rhoc omm r0  del  C4I r - 900 I Rhoc omm r0  del  C4I r

                        9          4                    8    2      4
     + 450 I Rhoc omm r0  del C1I r  + 900 I Rhoc omm r0  del  C1I r

                        5    5              10      2
     - 180 I Rhoc omm r0  del  C4I r + 15 r0   C50 r

                3          5                3          4   2
     + 90 Rhoc r  Pi b0 del  r0 + 150 Rhoc r  Pi b0 del  r0

                 3          3   3             3           5
     + 100 Rhoc r  Pi b0 del  r0  - 108 Rhoc r  C10 Pi del  r0

                 3           4   2             3           3   3
     - 180 Rhoc r  C10 Pi del  r0  - 120 Rhoc r  C10 Pi del  r0

                                      9
     - 225 Rhoc CinI exp(2 I r omm) r0  del

                                      8    2
     - 450 Rhoc CinI exp(2 I r omm) r0  del

                                      7    3
     - 450 Rhoc CinI exp(2 I r omm) r0  del

                                      6    4
     - 225 Rhoc CinI exp(2 I r omm) r0  del

                                     5    5                2   9
     - 45 Rhoc CinI exp(2 I r omm) r0  del  + 75 Rhoc C5I r  r0  del

                     2   8    2                 2   7    3
     + 150 Rhoc C5I r  r0  del  + 150 Rhoc C5I r  r0  del

                    2   6    4                2   5    5
     + 75 Rhoc C5I r  r0  del  + 15 Rhoc C5I r  r0  del

                    6      2           10                    10          4
     - 2 Rhoc Pi del  C50 r  - 180 I r0   omm C40 r + 90 I r0   omm C10 r

            3   10             9                      8    2
     + 180 r  r0   C10 - 450 r0  del Rhoc C4I - 900 r0  del  Rhoc C4I

             7    3                  6    4                 5    5
     - 900 r0  del  Rhoc C4I - 450 r0  del  Rhoc C4I - 90 r0  del  Rhoc C4I

             10     3        10                  6    4            5    5
     - 150 r0   b0 r  - 90 r0   Rhoc C4I - 450 r0  del  C40 - 90 r0  del  C40

             9                 8    2             7    3
     - 450 r0  del C40 - 900 r0  del  C40 - 900 r0  del  C40

            3   5        5        3   9                 3   8        2
     + 180 r  r0  C10 del  + 900 r  r0  C10 del + 1800 r  r0  C10 del

             3   7        3        3   6        4             3       10
     + 1800 r  r0  C10 del  + 900 r  r0  C10 del  + 180 Rhoc r  C1I r0

                         6                3   10        10
     + 12 Rhoc C40 Pi del  - 150 Rhoc bI r  r0   - 90 r0   C40

                                     10    /   2           5   5
     - 45 Rhoc CinI exp(2 I r omm) r0  )  /  (r  (r0 + del)  r0 )
                                         /

                                   4
jOut := 1/30 (-50 I C40 Pi Rhoc del  r0 r omm

                           3   2    3  3                       3   2
     - 40 I C40 Pi Rhoc del  r0  omm  r  - 50 I C40 Pi Rhoc del  r0  r omm

                                       2   7
     - 120 I Rhoc CinE exp(2 I r omm) r  r0  omm del

                         5                                  2  2
     + 24 C40 Pi Rhoc del  exp(2 I r omm) Ei(-2 I r omm) omm  r

                                       2   6        2
     - 180 I Rhoc CinE exp(2 I r omm) r  r0  omm del

                                       2   5        3
     - 120 I Rhoc CinE exp(2 I r omm) r  r0  omm del

                                      2   4        4
     - 30 I Rhoc CinE exp(2 I r omm) r  r0  omm del

                           4       3  3
     - 40 I C40 Pi Rhoc del  r0 omm  r

                           4
     + 40 I C40 Pi Rhoc del  r0 exp(2 I r omm) Ei(-2 I r omm) omm r

                           3   2                                  3  3
     - 40 I C40 Pi Rhoc del  r0  exp(2 I r omm) Ei(-2 I r omm) omm  r

                           3   2
     + 40 I C40 Pi Rhoc del  r0  exp(2 I r omm) Ei(-2 I r omm) omm r

                           4                                     3  3
     - 40 I C40 Pi Rhoc del  r0 exp(2 I r omm) Ei(-2 I r omm) omm  r

              8           3   8              4   8
     + 30 r r0  C40 + 30 r  r0  C30 + 20 b0 r  r0

                                    3   8    2
     - 15 Rhoc CinE exp(2 I r omm) r  r0  omm

                                       7
     + 60 Rhoc CinE exp(2 I r omm) r r0  del

                                       6    2
     + 90 Rhoc CinE exp(2 I r omm) r r0  del

                                       5    3
     + 60 Rhoc CinE exp(2 I r omm) r r0  del

                                       4    4                    5    2  2
     + 15 Rhoc CinE exp(2 I r omm) r r0  del  - 6 C40 Pi Rhoc del  omm  r

                2         5    3  3           3      4   7
     + 30 C40 Pi  Rhoc del  omm  r  + 40 I omm  C40 r  r0  del

               3      4   6    2           3      4   5    3
     + 60 I omm  C40 r  r0  del  + 40 I omm  C40 r  r0  del

               3      4   4    4                 4   7
     + 10 I omm  C40 r  r0  del  + 40 I omm C30 r  r0  del

                     4   6    2                 4   5    3
     + 60 I omm C30 r  r0  del  + 40 I omm C30 r  r0  del

                     4   4    4                                   8
     + 10 I omm C30 r  r0  del  + 15 Rhoc CinE exp(2 I r omm) r r0

                         4                        3   2           3      4   8
     + 50 C40 Pi Rhoc del  r0 + 50 C40 Pi Rhoc del  r0  + 10 I omm  C40 r  r0

                     4   8                     5           7
     + 10 I omm C30 r  r0  + 15 C40 Pi Rhoc del  + 120 r r0  C4E Rhoc del

               6             2           5             3
     + 180 r r0  C4E Rhoc del  + 120 r r0  C4E Rhoc del

              4             4        3   7
     + 30 r r0  C4E Rhoc del  + 120 r  r0  Rhoc C3E del

            3   6             2        3   5             3
     + 180 r  r0  Rhoc C3E del  + 120 r  r0  Rhoc C3E del

           3   4             4                 4   7
     + 30 r  r0  Rhoc C3E del  + 120 Rhoc C1E r  r0  del

                     4   6    2                 4   5    3
     + 180 Rhoc C1E r  r0  del  + 120 Rhoc C1E r  r0  del

                    4   4    4
     + 30 Rhoc C1E r  r0  del

                         4                                     2  2
     + 80 C40 Pi Rhoc del  r0 exp(2 I r omm) Ei(-2 I r omm) omm  r

                         3   2                                  2  2
     + 80 C40 Pi Rhoc del  r0  exp(2 I r omm) Ei(-2 I r omm) omm  r

                           5                                  3  3
     - 12 I C40 Pi Rhoc del  exp(2 I r omm) Ei(-2 I r omm) omm  r

                           5
     + 12 I C40 Pi Rhoc del  exp(2 I r omm) Ei(-2 I r omm) omm r

                                    3   7    2
     - 60 Rhoc CinE exp(2 I r omm) r  r0  omm  del

                                    3   6    2    2
     - 90 Rhoc CinE exp(2 I r omm) r  r0  omm  del

                                    3   5    2    3
     - 60 Rhoc CinE exp(2 I r omm) r  r0  omm  del

                                    3   4    2    4
     - 15 Rhoc CinE exp(2 I r omm) r  r0  omm  del

                         4       2  2             2         4       3  3
     - 20 C40 Pi Rhoc del  r0 omm  r  + 100 C40 Pi  Rhoc del  r0 omm  r

                         3   2    2  2             2         3   2    3  3
     - 20 C40 Pi Rhoc del  r0  omm  r  + 100 C40 Pi  Rhoc del  r0  omm  r

                                      2   8
     - 30 I Rhoc CinE exp(2 I r omm) r  r0  omm

                           5    3  3                       5
     - 12 I C40 Pi Rhoc del  omm  r  - 15 I C40 Pi Rhoc del  r omm

               7                   6        2           5        3
     + 120 r r0  C40 del + 180 r r0  C40 del  + 120 r r0  C40 del

              4        4          8                 3   7
     + 30 r r0  C40 del  + 30 r r0  C4E Rhoc + 120 r  r0  C30 del

            3   6        2        3   5        3       3   4        4
     + 180 r  r0  C30 del  + 120 r  r0  C30 del  + 30 r  r0  C30 del

           3   8                   4   7               4   6    2
     + 30 r  r0  Rhoc C3E + 80 b0 r  r0  del + 120 b0 r  r0  del

              4   5    3          4   4    4                4   8    /   4   4
     + 80 b0 r  r0  del  + 20 b0 r  r0  del  + 30 Rhoc C1E r  r0 )  /  (r  r0
                                                                   /

       4           3        2   2           3      4
    (r0  + 4 del r0  + 6 del  r0  + 4 r0 del  + del ))

                             bOut := b0 + Rhoc b0E

                                                2   7
zOut := -1/30 (-120 I Rhoc CinE exp(2 I r omm) r  r0  omm del

                         5                                  2  2
     + 24 C40 Pi Rhoc del  exp(2 I r omm) Ei(-2 I r omm) omm  r

                                       2   6        2
     - 180 I Rhoc CinE exp(2 I r omm) r  r0  omm del

                                       2   5        3
     - 120 I Rhoc CinE exp(2 I r omm) r  r0  omm del

                                      2   4        4          8
     - 30 I Rhoc CinE exp(2 I r omm) r  r0  omm del  + 90 r r0  C40

           3   8              4   8              3      2      2
     - 60 r  r0  C30 - 60 b0 r  r0  - 40 Rhoc del  Pi r0  C30 r

                  4            2                  2   7
     - 40 Rhoc del  Pi r0 C30 r  + 480 I omm C40 r  r0  del

                      2   6    2                  2   5    3
     + 720 I omm C40 r  r0  del  + 480 I omm C40 r  r0  del

                      2   4    4                5   7
     + 120 I omm C40 r  r0  del  + 80 I omm b0 r  r0  del

                     5   6    2                5   5    3
     + 120 I omm b0 r  r0  del  + 80 I omm b0 r  r0  del

                    5   4    4                       8  5
     + 20 I omm b0 r  r0  del  + 30 I Rhoc C1E omm r0  r

                            8  2             4  5   7
     + 120 I Rhoc C4E omm r0  r  - 40 C40 omm  r  r0  del

                 4  5   6    2             4  5   5    3
     - 60 C40 omm  r  r0  del  - 40 C40 omm  r  r0  del

                 4  5   4    4         2      5   7
     - 10 C40 omm  r  r0  del  - 40 omm  C30 r  r0  del

             2      5   6    2         2      5   5    3
     - 60 omm  C30 r  r0  del  - 40 omm  C30 r  r0  del

             2      5   4    4              4       4  4
     - 10 omm  C30 r  r0  del  - 60 Rhoc del  b0E r0  r

                   3       5  4               2       6  4
     - 240 Rhoc del  b0E r0  r  - 360 Rhoc del  b0E r0  r

                          7  4                                    7
     - 240 Rhoc del b0E r0  r  + 180 Rhoc CinE exp(2 I r omm) r r0  del

                                        6    2
     + 270 Rhoc CinE exp(2 I r omm) r r0  del

                                        5    3
     + 180 Rhoc CinE exp(2 I r omm) r r0  del

                                       4    4            2         5    3  3
     + 45 Rhoc CinE exp(2 I r omm) r r0  del  - 60 C40 Pi  Rhoc del  omm  r

                                       8                     4
     + 45 Rhoc CinE exp(2 I r omm) r r0  + 80 C40 Pi Rhoc del  r0

                         3   2                     5           7
     + 80 C40 Pi Rhoc del  r0  + 24 C40 Pi Rhoc del  + 360 r r0  C4E Rhoc del

               6             2           5             3
     + 540 r r0  C4E Rhoc del  + 360 r r0  C4E Rhoc del

              4             4        3   7
     + 90 r r0  C4E Rhoc del  - 240 r  r0  Rhoc C3E del

            3   6             2        3   5             3
     - 360 r  r0  Rhoc C3E del  - 240 r  r0  Rhoc C3E del

           3   4             4
     - 60 r  r0  Rhoc C3E del

                           5
     + 36 I C40 Pi Rhoc del  exp(2 I r omm) Ei(-2 I r omm) omm r

                            4
     + 120 I C40 Pi Rhoc del  r0 exp(2 I r omm) Ei(-2 I r omm) omm r

                            3   2
     + 120 I C40 Pi Rhoc del  r0  exp(2 I r omm) Ei(-2 I r omm) omm r

                         4                                     2  2
     + 80 C40 Pi Rhoc del  r0 exp(2 I r omm) Ei(-2 I r omm) omm  r

                         3   2                                  2  2
     + 80 C40 Pi Rhoc del  r0  exp(2 I r omm) Ei(-2 I r omm) omm  r

                 2         4       3  3             2         3   2    3  3
     - 200 C40 Pi  Rhoc del  r0 omm  r  - 200 C40 Pi  Rhoc del  r0  omm  r

                                      2   8
     - 30 I Rhoc CinE exp(2 I r omm) r  r0  omm

                         3       5  5                     2       6  5
     + 120 I Rhoc C1E del  omm r0  r  + 180 I Rhoc C1E del  omm r0  r

                                7  5                     2       6  2
     + 120 I Rhoc C1E del omm r0  r  + 720 I Rhoc C4E del  omm r0  r

                                7  2                     4       4  2
     + 480 I Rhoc C4E del omm r0  r  + 120 I Rhoc C4E del  omm r0  r

                         3       5  2                    4       4  5
     + 480 I Rhoc C4E del  omm r0  r  + 30 I Rhoc C1E del  omm r0  r

                           5    3  3                       5
     + 24 I C40 Pi Rhoc del  omm  r  - 12 I C40 Pi Rhoc del  r omm

                  5         2                  2   8                5   8
     - 12 Rhoc del  Pi C30 r  + 120 I omm C40 r  r0  + 20 I omm b0 r  r0

                           4       3  3                       4
     + 80 I C40 Pi Rhoc del  r0 omm  r  - 40 I C40 Pi Rhoc del  r0 r omm

                           3   2    3  3                       3   2
     + 80 I C40 Pi Rhoc del  r0  omm  r  - 40 I C40 Pi Rhoc del  r0  r omm

                 4  5   8         2      5   8                 8  4
     - 10 C40 omm  r  r0  - 10 omm  C30 r  r0  - 60 Rhoc b0E r0  r

               7                   6        2           5        3
     + 360 r r0  C40 del + 540 r r0  C40 del  + 360 r r0  C40 del

              4        4          8                 3   7
     + 90 r r0  C40 del  + 90 r r0  C4E Rhoc - 240 r  r0  C30 del

            3   6        2        3   5        3       3   4        4
     - 360 r  r0  C30 del  - 240 r  r0  C30 del  - 60 r  r0  C30 del

           3   8                    4   7               4   6    2
     - 60 r  r0  Rhoc C3E - 240 b0 r  r0  del - 360 b0 r  r0  del

               4   5    3          4   4    4    /   5   4
     - 240 b0 r  r0  del  - 60 b0 r  r0  del )  /  (r  r0
                                               /

       4           3        2   2           3      4
    (r0  + 4 del r0  + 6 del  r0  + 4 r0 del  + del ))

                     8              4   8           3      4   7
wOut := 1/5 (-30 r r0  C40 - 10 b0 r  r0  + 80 I omm  C40 r  r0  del

                3      4   6    2           3      4   5    3
     + 120 I omm  C40 r  r0  del  + 80 I omm  C40 r  r0  del

               3      4   4    4                 4   7
     + 20 I omm  C40 r  r0  del  + 80 I omm C30 r  r0  del

                      4   6    2                 4   5    3
     + 120 I omm C30 r  r0  del  + 80 I omm C30 r  r0  del

                     4   4    4              3      2      2
     + 20 I omm C30 r  r0  del  + 20 Rhoc del  Pi r0  C30 r

                  4            2                5   7
     + 20 Rhoc del  Pi r0 C30 r  + 80 I omm b0 r  r0  del

                     5   6    2                5   5    3
     + 120 I omm b0 r  r0  del  + 80 I omm b0 r  r0  del

                    5   4    4                       8  5
     + 20 I omm b0 r  r0  del  + 30 I Rhoc C1E omm r0  r

               3      4   8                 4   8             4  5   7
     + 20 I omm  C40 r  r0  + 20 I omm C30 r  r0  - 40 C40 omm  r  r0  del

                 4  5   6    2             4  5   5    3
     - 60 C40 omm  r  r0  del  - 40 C40 omm  r  r0  del

                 4  5   4    4         2      5   7
     - 10 C40 omm  r  r0  del  - 40 omm  C30 r  r0  del

             2      5   6    2         2      5   5    3
     - 60 omm  C30 r  r0  del  - 40 omm  C30 r  r0  del

             2      5   4    4              4       4  4
     - 10 omm  C30 r  r0  del  - 50 Rhoc del  b0E r0  r

                   3       5  4               2       6  4
     - 200 Rhoc del  b0E r0  r  - 300 Rhoc del  b0E r0  r

                          7  4                                   7
     - 200 Rhoc del b0E r0  r  - 60 Rhoc CinE exp(2 I r omm) r r0  del

                                       6    2
     - 90 Rhoc CinE exp(2 I r omm) r r0  del

                                       5    3
     - 60 Rhoc CinE exp(2 I r omm) r r0  del

                                       4    4             2  3   8
     - 15 Rhoc CinE exp(2 I r omm) r r0  del  + 60 C40 omm  r  r0

                   3   8
     + 5 C5E Rhoc r  r0

                           3   2
     - 40 I C40 Pi Rhoc del  r0  exp(2 I r omm) Ei(-2 I r omm) omm r

                                       8                     4
     - 15 Rhoc CinE exp(2 I r omm) r r0  - 20 C40 Pi Rhoc del  r0

                         3   2              2  3   7
     - 20 C40 Pi Rhoc del  r0  + 240 C40 omm  r  r0  del

                  2  3   6    2              2  3   5    3
     + 360 C40 omm  r  r0  del  + 240 C40 omm  r  r0  del

                 2  3   4    4                3   7
     + 60 C40 omm  r  r0  del  + 20 C5E Rhoc r  r0  del

                    3   6    2                3   5    3
     + 30 C5E Rhoc r  r0  del  + 20 C5E Rhoc r  r0  del

                   3   4    4                    5           7
     + 5 C5E Rhoc r  r0  del  - 6 C40 Pi Rhoc del  - 120 r r0  C4E Rhoc del

               6             2           5             3
     - 180 r r0  C4E Rhoc del  - 120 r r0  C4E Rhoc del

              4             4                 4   7
     - 30 r r0  C4E Rhoc del  + 240 Rhoc C1E r  r0  del

                     4   6    2                 4   5    3
     + 360 Rhoc C1E r  r0  del  + 240 Rhoc C1E r  r0  del

                    4   4    4
     + 60 Rhoc C1E r  r0  del

                           5
     - 12 I C40 Pi Rhoc del  exp(2 I r omm) Ei(-2 I r omm) omm r

                      2   7                      2   6    2
     - 240 I omm C40 r  r0  del - 360 I omm C40 r  r0  del

                      2   5    3                 2   4    4
     - 240 I omm C40 r  r0  del  - 60 I omm C40 r  r0  del

                           8  2                 2   8
     - 60 I Rhoc C4E omm r0  r  - 60 I omm C40 r  r0

                         3       5  5                     2       6  5
     + 120 I Rhoc C1E del  omm r0  r  + 180 I Rhoc C1E del  omm r0  r

                                7  5                    4       4  5
     + 120 I Rhoc C1E del omm r0  r  + 30 I Rhoc C1E del  omm r0  r

                         3       5  2                     2       6  2
     - 240 I Rhoc C4E del  omm r0  r  - 360 I Rhoc C4E del  omm r0  r

                                7  2                    4       4  2
     - 240 I Rhoc C4E del omm r0  r  - 60 I Rhoc C4E del  omm r0  r

                 5         2                5   8             4  5   8
     + 6 Rhoc del  Pi C30 r  + 20 I omm b0 r  r0  - 10 C40 omm  r  r0

             2      5   8                 8  4
     - 10 omm  C30 r  r0  - 50 Rhoc b0E r0  r

                           4
     - 40 I C40 Pi Rhoc del  r0 exp(2 I r omm) Ei(-2 I r omm) omm r

               7                   6        2           5        3
     - 120 r r0  C40 del - 180 r r0  C40 del  - 120 r r0  C40 del

              4        4          8                   4   7
     - 30 r r0  C40 del  - 30 r r0  C4E Rhoc - 40 b0 r  r0  del

              4   6    2          4   5    3          4   4    4
     - 60 b0 r  r0  del  - 40 b0 r  r0  del  - 10 b0 r  r0  del

                    4   8    /   3   4
     + 60 Rhoc C1E r  r0 )  /  (r  r0
                           /

       4           3        2   2           3      4
    (r0  + 4 del r0  + 6 del  r0  + 4 r0 del  + del ))

                  4  4      2      4            4
v10 := -I (C40 omm  r  + omm  C30 r  - 2 I omm r  b0 - 12 I omm C40 r - 9 C40

            2      2    /   4
     + 6 omm  C40 r )  /  (r  omm)
                      /

             4  4         2  4             4
v00 := - (-om  r  C40 + om  r  C30 + 2 om r  b0 - 6 om C40 r - 3 C40

          3   3          3              2      2    /  3
     - 2 r  om  C40 + 2 r  om C30 - 6 om  C40 r )  /  r
                                                  /

                  4  4      2      4            4
vang0 := (-C40 omm  r  - omm  C30 r  + 2 I omm r  b0 - 6 I omm C40 r - 3 C40

              3      3                3        2      2      /   3
     + 2 I omm  C40 r  + 2 I omm C30 r  + 6 omm  C40 r ) I  /  (r  omm)
                                                           /

                   6    5                6    3               6    5
rho220 := - (14 I r  omm  r0 C40 + 14 I r  omm  r0 C30 + 7 I r  omm  del C40

            6    3                5    5   2            5    3   2
     + 7 I r  omm  del C30 - 8 I r  omm  r0  C40 - 8 I r  omm  r0  C30

              2                    4       3             2
     - 126 I r  r0 omm C40 - 84 I r  r0 omm  C40 - 63 I r  del omm C40

             4        3              2                    2  3    3
     - 42 I r  del omm  C40 + 72 I r0  omm C40 r + 48 I r0  r  omm  C40

            2    4  4           5    2                          2  4
     - 24 r0  omm  r  C40 - 16 r  omm  r0 del b0 - 24 r0 del omm  r  C30

           5       4           5        4
     + 42 r  r0 omm  C40 + 21 r  del omm  C40 + 72 I r0 del omm C40 r

                    3    3            5    5
     + 48 I r0 del r  omm  C40 - 8 I r  omm  r0 del C40

            5    3                           4  4           2            2
     - 8 I r  omm  r0 del C30 - 24 r0 del omm  r  C40 + 54 r  C40 + 72 r0  C40

           6    2             6    2              5    2   2
     + 28 r  omm  r0 b0 + 14 r  omm  del b0 - 16 r  omm  r0  b0

           5       2           5        2            2    2  4
     + 42 r  r0 omm  C30 + 21 r  del omm  C30 - 24 r0  omm  r  C30

           6    4           7    2          6    2
     - 18 r  omm  C40 - 12 r  omm  b0 - 18 r  omm  C30 + 72 r0 del C40

                                           5    3            7    5
     - 126 r r0 C40 - 63 r del C40 + 36 I r  omm  C40 - 6 I r  omm  C40

            7    3             3            /   13    2
     - 6 I r  omm  C30 + 54 I r  omm C40)  /  (r   omm )
                                          /

                                   2   4  11              2   4  8
jshell := 1/2702700 (1801800 b0 omm  r0  r   + 2702700 omm  r0  r  C40

                  2   4  10                            6
     + 2702700 omm  r0  r   C30 + 136080 Pi Rhoc C40 r0

                           5        6  6                         4    2      3
     + 92376 Pi Rhoc C40 r0  del omm  r  - 1355211 Pi Rhoc C40 r0  omm  del r

                        4    2          5                        4    6      7
     - 360360 Pi Rhoc r0  omm  del C30 r  - 360360 Pi Rhoc C40 r0  omm  del r

                            4    4      5                        4    8      9
     + 144144 Pi Rhoc C40 r0  omm  del r  + 144144 Pi Rhoc C40 r0  omm  del r

                              6    7  7                       3       4  5
     - 102640 I Pi Rhoc C40 r0  omm  r  - 531440 I Pi Rhoc omm  C40 r0  r

                              6    5  5                              3  8
     + 143696 I Pi Rhoc C40 r0  omm  r  + 900900 I Pi Rhoc r0 C40 omm  r

                                    3  8                              5  10
     - 1351350 I Pi Rhoc del C40 omm  r  + 720720 I Pi Rhoc r0 C40 omm  r

                                    5  10                      5    3      4
     - 1081080 I Pi Rhoc del C40 omm  r   + 489060 I Pi Rhoc r0  omm  C40 r

                          5    9      10                      5    7      8
     + 576576 I Pi Rhoc r0  omm  C40 r   + 720720 I Pi Rhoc r0  omm  C40 r

                          5    5      6
     - 648648 I Pi Rhoc r0  omm  C40 r

                              3                  4  9
     - 2702700 I CinS Rhoc omm  exp(2 I r omm) r0  r

                  2         10       6  10
     - 205280 I Pi  Rhoc omm   C40 r0  r

                   2         8       4  10                      5          2
     + 2303600 I Pi  Rhoc omm  C40 r0  r   - 750750 I Pi Rhoc r0  omm C40 r

                            5       4  7                       7       4  9
     + 1151800 I Pi Rhoc omm  C40 r0  r  - 460720 I Pi Rhoc omm  C40 r0  r

                              6                                6    3  3
     + 277200 I Pi Rhoc C40 r0  omm r - 136404 I Pi Rhoc C40 r0  omm  r

                                  4  3                         6    9  9
     + 526500 I Pi Rhoc omm C40 r0  r  + 41056 I Pi Rhoc C40 r0  omm  r

                           5        4  4                        5        8  8
     - 50520 Pi Rhoc C40 r0  del omm  r  - 102640 Pi Rhoc C40 r0  del omm  r

                        5    2          4
     + 257400 Pi Rhoc r0  omm  del C30 r

                2            4    9      10
     - 720720 Pi  Rhoc C40 r0  omm  del r

                            5        2  2
     + 892500 Pi Rhoc C40 r0  del omm  r

                           5        10  10                     8       4  10
     - 82112 Pi Rhoc C40 r0  del omm   r   + 921440 Pi Rhoc omm  C40 r0  r

                         4       4  6                    10       6  10
     - 496080 Pi Rhoc omm  C40 r0  r  - 82112 Pi Rhoc omm   C40 r0  r

                        6       6  6                    4    2      6
     + 92376 Pi Rhoc omm  C40 r0  r  + 540540 Pi Rhoc r0  omm  C30 r

                         2       6  2                    5    4      5
     + 892500 Pi Rhoc omm  C40 r0  r  + 288288 Pi Rhoc r0  omm  C40 r

                        5    8      9                     5    2      3
     + 288288 Pi Rhoc r0  omm  C40 r  - 2710422 Pi Rhoc r0  omm  C40 r

                        5    2      5                    5    6      7
     - 720720 Pi Rhoc r0  omm  C30 r  - 720720 Pi Rhoc r0  omm  C40 r

                            4                   2                 5  10
     - 180180 Pi Rhoc C40 r0  del r + 2702700 Pi  Rhoc del C40 omm  r

                 2                5  10             2        5    9      10
     - 1801800 Pi  Rhoc r0 C40 omm  r   - 1441440 Pi  Rhoc r0  omm  C40 r

                            2                  4  8
     + 1351350 CinS Rhoc omm  exp(2 I r omm) r0  r

                            4                  4  10
     - 1351350 CinS Rhoc omm  exp(2 I r omm) r0  r

                        4       6  4                     8       6  8
     - 50520 Pi Rhoc omm  C40 r0  r  - 102640 Pi Rhoc omm  C40 r0  r

                          2       4  4                    6    2      4
     + 2297100 Pi Rhoc omm  C40 r0  r  + 257400 Pi Rhoc r0  omm  C30 r

                          6       4  8                            4  9
     + 1151800 Pi Rhoc omm  C40 r0  r  + 360360 Pi Rhoc r0 C40 omm  r

                                 4  9                            2  7
     - 540540 Pi Rhoc del C40 omm  r  - 900900 Pi Rhoc r0 C40 omm  r

                                  2  7                         5    9      9
     + 1351350 Pi Rhoc del C40 omm  r  + 41056 I Pi Rhoc C40 r0  omm  del r

                              5    7      7
     - 102640 I Pi Rhoc C40 r0  omm  del r

                              5    5      5
     + 143696 I Pi Rhoc C40 r0  omm  del r

                              5
     + 277200 I Pi Rhoc C40 r0  omm del r

                         6                      4                 8
     - 921440 Pi Rhoc omm  exp(2 I r omm) C40 r0  Ei(-2 I r omm) r

                                                               4  9
     - 1441440 Pi Rhoc exp(2 I r omm) r0 C40 Ei(-2 I r omm) omm  r

                                                                4  9
     + 2162160 Pi Rhoc exp(2 I r omm) del C40 Ei(-2 I r omm) omm  r

                       6    10                                    10
     - 82112 Pi Rhoc r0  omm   exp(2 I r omm) C40 Ei(-2 I r omm) r

                         8                      4                 10
     + 921440 Pi Rhoc omm  exp(2 I r omm) C40 r0  Ei(-2 I r omm) r

                         5    8                                    9
     - 1153152 Pi Rhoc r0  omm  exp(2 I r omm) C40 Ei(-2 I r omm) r

                       6    8                                    8
     + 82112 Pi Rhoc r0  omm  exp(2 I r omm) C40 Ei(-2 I r omm) r

                              4          2
     - 375375 I Pi Rhoc C40 r0  omm del r

                              4    3      4
     + 244530 I Pi Rhoc C40 r0  omm  del r

                              4    9      10
     + 288288 I Pi Rhoc C40 r0  omm  del r

                              4    7      8
     + 360360 I Pi Rhoc C40 r0  omm  del r

                  2            5        10  10
     - 205280 I Pi  Rhoc C40 r0  del omm   r

                              4    5      6
     - 324324 I Pi Rhoc C40 r0  omm  del r

                              5    3      3
     - 136404 I Pi Rhoc C40 r0  omm  del r

                        4    8                                        9
     - 576576 Pi Rhoc r0  omm  exp(2 I r omm) del C40 Ei(-2 I r omm) r

                          5    7                                    8
     - 576576 I Pi Rhoc r0  omm  exp(2 I r omm) C40 Ei(-2 I r omm) r

                          5    9                                    10
     + 576576 I Pi Rhoc r0  omm  exp(2 I r omm) C40 Ei(-2 I r omm) r

                            7                      4                 9
     + 1842880 I Pi Rhoc omm  exp(2 I r omm) C40 r0  Ei(-2 I r omm) r

                          6    9                                    9
     - 164224 I Pi Rhoc r0  omm  exp(2 I r omm) C40 Ei(-2 I r omm) r

                                                                3  8
     - 720720 I Pi Rhoc exp(2 I r omm) r0 C40 Ei(-2 I r omm) omm  r

                                                                  3  8
     + 1081080 I Pi Rhoc exp(2 I r omm) del C40 Ei(-2 I r omm) omm  r

                                                                5  10
     + 720720 I Pi Rhoc exp(2 I r omm) r0 C40 Ei(-2 I r omm) omm  r

                                                                  5  10
     - 1081080 I Pi Rhoc exp(2 I r omm) del C40 Ei(-2 I r omm) omm  r

                       5    8                                        8
     + 82112 Pi Rhoc r0  omm  exp(2 I r omm) del C40 Ei(-2 I r omm) r

                       5    10                                        10
     - 82112 Pi Rhoc r0  omm   exp(2 I r omm) del C40 Ei(-2 I r omm) r

                           2   4  11              2   4  8
     + 2702700 Rhoc C1S omm  r0  r   + 2702700 omm  r0  r  C4S Rhoc

                  2   4  10                                     5
     + 2702700 omm  r0  r   Rhoc C3S + 136080 Pi Rhoc del C40 r0

                            4  2                    5
     + 245700 Pi Rhoc C40 r0  r  - 360360 Pi Rhoc r0  C40 r

                   5       4  11               3       4  11
     + 900900 I omm  C40 r0  r   + 900900 I omm  C30 r0  r

                          5    9                                        9
     - 164224 I Pi Rhoc r0  omm  exp(2 I r omm) del C40 Ei(-2 I r omm) r

                          4    7                                        8
     - 288288 I Pi Rhoc r0  omm  exp(2 I r omm) del C40 Ei(-2 I r omm) r

                          4    9                                        10
     + 288288 I Pi Rhoc r0  omm  exp(2 I r omm) del C40 Ei(-2 I r omm) r  )

       /     2   4  11
      /  (omm  r0  r  )
     /

                            2  11                  2
bshell := (1155 Rhoc b0S omm  r   + 13860 Rhoc Pi r  C40

                       2                      2    4  4
     + 15120 Rhoc Pi r0  C40 - 7920 Rhoc Pi r0  omm  r  C40

                      5       4                     5        4
     + 16170 Rhoc Pi r  r0 omm  C40 + 8085 Rhoc Pi r  del omm  C40

                     6    2                       6    2
     + 9240 Rhoc Pi r  omm  r0 b0 + 4620 Rhoc Pi r  omm  del b0

                     5    2   2                     5       2
     - 4620 Rhoc Pi r  omm  r0  b0 + 16170 Rhoc Pi r  r0 omm  C30

                     5        2                      2    2  4
     + 8085 Rhoc Pi r  del omm  C30 - 7920 Rhoc Pi r0  omm  r  C30

                     2       2    2                    2      3
     + 6160 Rhoc Pi r  C40 r0  omm  - 13860 Rhoc Pi omm  C40 r  r0

                       2      3                          3  5
     - 6930 Rhoc Pi omm  C40 r  del + 18480 I Rhoc Pi omm  r  C40

                         3  7                         5  7
     - 2310 I Rhoc Pi omm  r  C30 - 2310 I Rhoc Pi omm  r  C40

                                3                 5    2
     + 10395 I Rhoc Pi omm C40 r  - 4620 Rhoc Pi r  omm  r0 del b0

                              2  4                              4  4
     - 7920 Rhoc Pi r0 del omm  r  C30 - 7920 Rhoc Pi r0 del omm  r  C40

                     2           2                         5  5   2
     + 6160 Rhoc Pi r  C40 r0 omm  del - 2310 I Rhoc Pi omm  r  r0  C40

                         3  5   2                          3      3   2
     - 2310 I Rhoc Pi omm  r  r0  C30 + 17325 I Rhoc Pi omm  C40 r  r0

                               2                         3  6
     + 12474 I Rhoc Pi C40 r r0  omm + 2310 I Rhoc Pi omm  r  del C30

                         3  6                            5  6
     + 4620 I Rhoc Pi omm  r  r0 C30 + 4620 I Rhoc Pi omm  r  r0 C40

                         5  6                            2
     + 2310 I Rhoc Pi omm  r  del C40 - 23100 I Rhoc Pi r  C40 r0 omm

                        2                                  3  4
     - 11550 I Rhoc Pi r  C40 del omm - 35640 I Rhoc Pi omm  r  r0 C40

                          3  4                              3      3
     - 17820 I Rhoc Pi omm  r  del C40 + 17325 I Rhoc Pi omm  C40 r  r0 del

                                                            3  5
     + 12474 I Rhoc Pi C40 r r0 del omm - 2310 I Rhoc Pi omm  r  r0 del C30

                         5  5                         2  11
     - 2310 I Rhoc Pi omm  r  r0 del C40 + 1155 b0 omm  r

                     6    4                     7    2
     - 8316 Rhoc Pi r  omm  C40 - 4620 Rhoc Pi r  omm  b0

                     6    2
     - 8316 Rhoc Pi r  omm  C30 + 15120 Rhoc Pi r0 del C40

     - 29106 Rhoc Pi r r0 C40 - 14553 Rhoc Pi r del C40

                       2  4        /          2  11
     + 7920 Rhoc Pi omm  r  C40)  /  (1155 omm  r  )
                                 /

                                        5       4          3
zshell := -1/2702700 (58617000 I Rhoc r0  Pi del  omm C40 r

                          9                 2
     - 115945830 I Rhoc r0  Pi del omm C40 r

                          9       2
     + 143413200 I Rhoc r0  Pi del  omm C40 r

                          8       3
     + 191217600 I Rhoc r0  Pi del  omm C40 r

                         4       6          2
     - 10540530 I Rhoc r0  Pi del  omm C40 r

                         4       5          3
     + 11723400 I Rhoc r0  Pi del  omm C40 r

                            3   4    5      7
     - 2162160 I Rhoc Pi omm  r0  del  C30 r

                             3   6    4      6
     + 36036000 I Rhoc Pi omm  r0  del  C30 r

                       4    5    5         7
     - 319280 I Rhoc r0  del  omm  Pi C40 r

                         4    5    3         5
     + 19621680 I Rhoc r0  del  omm  Pi C40 r

                         5    4    3         7
     - 10810800 I Rhoc r0  del  omm  Pi C30 r

                         5    4    3         5
     + 98108400 I Rhoc r0  del  omm  Pi C40 r

                        6    5    3         5
     - 9266400 I Rhoc r0  del  omm  Pi C30 r

                            3   10          5
     - 9266400 I Rhoc Pi omm  r0   del C30 r

                             3   9    2      5
     - 23166000 I Rhoc Pi omm  r0  del  C30 r

                             3   8    3      5
     - 30888000 I Rhoc Pi omm  r0  del  C30 r

                         6       3    3      7
     - 21621600 I Rhoc r0  Pi del  omm  C30 r

                         8           3      5
     + 98108400 I Rhoc r0  Pi del omm  C40 r

                         7       2    3      7
     - 21621600 I Rhoc r0  Pi del  omm  C30 r

                             3   5    5      6
     + 12612600 I Rhoc Pi omm  r0  del  C30 r

                          5       5    3      4
     - 107450343 I Rhoc r0  Pi del  omm  C40 r

                         10           3      3
     + 75190608 I Rhoc r0   Pi del omm  C40 r

                          8    2             2
     - 263513250 I Rhoc r0  del  omm Pi C40 r

                         8    3    5         5
     - 28424640 I Rhoc r0  del  omm  Pi C40 r

                        8        5         7
     - 1596400 I Rhoc r0  del omm  Pi C40 r

                         10
     + 57365280 I Rhoc r0   del omm Pi C40 r

                         9        3         6
     + 19819800 I Rhoc r0  del omm  Pi C30 r

                         4       6    3      4
     - 15350049 I Rhoc r0  Pi del  omm  C40 r

                          8       2    3      4
     - 383751225 I Rhoc r0  Pi del  omm  C40 r

                         8    2    5         6
     + 36036000 I Rhoc r0  del  omm  Pi C40 r

                        10        5         5
     - 8527392 I Rhoc r0   del omm  Pi C40 r

                         8                 3
     + 58617000 I Rhoc r0  Pi del omm C40 r

                        9    2    10       2  10
     + 6158400 I Rhoc r0  del  omm   C40 Pi  r

                             3   8    2      6
     + 45045000 I Rhoc Pi omm  r0  del  C30 r

                          8       3    3      3
     + 250635360 I Rhoc r0  Pi del  omm  C40 r

                         9    2    5         5
     - 21318480 I Rhoc r0  del  omm  Pi C40 r

                         9        5         6
     + 15855840 I Rhoc r0  del omm  Pi C40 r

                         7       4    5      5
     - 21318480 I Rhoc r0  Pi del  omm  C40 r

                        6       5    5      5
     - 8527392 I Rhoc r0  Pi del  omm  C40 r

                        7       2    5      7
     - 3192800 I Rhoc r0  Pi del  omm  C40 r

                        5       4    5      7
     - 1596400 I Rhoc r0  Pi del  omm  C40 r

                          7       2          3
     + 117234000 I Rhoc r0  Pi del  omm C40 r

                          6       3          3
     + 117234000 I Rhoc r0  Pi del  omm C40 r

                            3   4    6      6
     + 1801800 I Rhoc Pi omm  r0  del  C30 r

                        6    7          4  8
     + 288288 I Rhoc del  omm  Pi C40 r0  r

                         5    3            8
     - 4684680 I Rhoc del  omm  Pi r0 C40 r

                         5    5            10
     + 9369360 I Rhoc del  omm  Pi r0 C40 r

                         5    9      5      10
     - 4036032 I Rhoc del  omm  Pi r0  C40 r

                         5    7      5      8
     + 2018016 I Rhoc del  omm  Pi r0  C40 r

                        5    6
     + 9560880 I Rhoc r0  del  omm Pi C40 r

                         7    4    3         5
     - 23166000 I Rhoc r0  del  omm  Pi C30 r

                          7    4    3         3
     + 187976520 I Rhoc r0  del  omm  Pi C40 r

                          7    4
     + 143413200 I Rhoc r0  del  omm Pi C40 r

                         6    4    5         6
     + 28828800 I Rhoc r0  del  omm  Pi C40 r

                         5    5    5         6
     + 10090080 I Rhoc r0  del  omm  Pi C40 r

                          6    4             2
     - 210810600 I Rhoc r0  del  omm Pi C40 r

                         5    5             2
     - 73783710 I Rhoc r0  del  omm Pi C40 r

                          6    4    3         4
     - 307000980 I Rhoc r0  del  omm  Pi C40 r

                         5       6    3      3
     + 12531768 I Rhoc r0  Pi del  omm  C40 r

                         8           3      7
     - 10810800 I Rhoc r0  Pi del omm  C30 r

                          7       2    3      5
     + 196216800 I Rhoc r0  Pi del  omm  C40 r

                        4    6    5         6
     + 1441440 I Rhoc r0  del  omm  Pi C40 r

                         7    3    5         6
     + 43243200 I Rhoc r0  del  omm  Pi C40 r

                          7    3             2
     - 316215900 I Rhoc r0  del  omm Pi C40 r

                          7    3    3         4
     - 460501470 I Rhoc r0  del  omm  Pi C40 r

                          6    3    3         5
     + 196216800 I Rhoc r0  del  omm  Pi C40 r

                         7    2    8       2  10
     - 46072000 I Rhoc r0  del  omm  C40 Pi  r

                        6    9          4  10
     - 576576 I Rhoc del  omm  Pi C40 r0  r

                         8    2    9         10
     - 14414400 I Rhoc r0  del  omm  Pi C40 r

                        8    2    7         8
     + 7207200 I Rhoc r0  del  omm  Pi C40 r

                        5        3         8
     + 2522520 I Rhoc r0  del omm  Pi C40 r

                          9       2    3      3
     + 187976520 I Rhoc r0  Pi del  omm  C40 r

                             3   7    3      6
     + 54054000 I Rhoc Pi omm  r0  del  C30 r

                         6    3    3                      9
     - 27027000 I Rhoc r0  del  omm  CinS exp(2 I r omm) r

                         6    5    3         3
     + 75190608 I Rhoc r0  del  omm  Pi C40 r

                         6    5
     + 57365280 I Rhoc r0  del  omm Pi C40 r

                        7    4    7         7
     - 2463360 I Rhoc r0  del  omm  Pi C40 r

                        7    4    10       2  10
     + 6158400 I Rhoc r0  del  omm   C40 Pi  r

                        6    7          5  7
     - 164224 I Rhoc del  omm  Pi C40 r0  r

                        6    10       5   2  10
     + 410560 I Rhoc del  omm   C40 r0  Pi  r

                        7    3    7         8
     + 8648640 I Rhoc r0  del  omm  Pi C40 r

                        2    4    3         8
     - 7207200 I Rhoc r0  del  omm  Pi C40 r

                       10        7         7
     - 985344 I Rhoc r0   del omm  Pi C40 r

                        10        10       2  10
     + 2463360 I Rhoc r0   del omm   C40 Pi  r

                         5    8       4   2  10
     - 4607200 I Rhoc del  omm  C40 r0  Pi  r

                         5    3                       4  9
     - 2702700 I Rhoc del  omm  CinS exp(2 I r omm) r0  r

                         8        8       2  10
     - 23036000 I Rhoc r0  del omm  C40 Pi  r

                         8        3                      9
     - 13513500 I Rhoc r0  del omm  CinS exp(2 I r omm) r

                        9    2    7         7
     - 2463360 I Rhoc r0  del  omm  Pi C40 r

                         7    2    3                      9
     - 27027000 I Rhoc r0  del  omm  CinS exp(2 I r omm) r

                        8    3    7         7
     - 3284480 I Rhoc r0  del  omm  Pi C40 r

                         2    4    5         10
     + 14414400 I Rhoc r0  del  omm  Pi C40 r

                         6    4    9         10
     - 11531520 I Rhoc r0  del  omm  Pi C40 r

                        5        5         10
     - 5045040 I Rhoc r0  del omm  Pi C40 r

                        4    2    3         8
     + 1801800 I Rhoc r0  del  omm  Pi C40 r

                        4    2    5         10
     - 3603600 I Rhoc r0  del  omm  Pi C40 r

                        9        7         8
     + 3171168 I Rhoc r0  del omm  Pi C40 r

                        9        9         10
     - 6342336 I Rhoc r0  del omm  Pi C40 r

                        3    3    3         8
     - 3603600 I Rhoc r0  del  omm  Pi C40 r

                        3    3    5         10
     + 7207200 I Rhoc r0  del  omm  Pi C40 r

                         7    3    9         10
     - 17297280 I Rhoc r0  del  omm  Pi C40 r

                        5       6    5      5
     - 1421232 I Rhoc r0  Pi del  omm  C40 r

                        6       3    5      7
     - 3192800 I Rhoc r0  Pi del  omm  C40 r

                        6    4    7         8
     + 5765760 I Rhoc r0  del  omm  Pi C40 r

                         5    4    8       2  10
     - 23036000 I Rhoc r0  del  omm  C40 Pi  r

                         5    4    3                      9
     - 13513500 I Rhoc r0  del  omm  CinS exp(2 I r omm) r

                        5    7          6  7
     - 985344 I Rhoc del  omm  Pi C40 r0  r

                         5    10       6   2  10
     + 2463360 I Rhoc del  omm   C40 r0  Pi  r

                        8    3    10       2  10
     + 8211200 I Rhoc r0  del  omm   C40 Pi  r

                         6    3    8       2  10
     - 46072000 I Rhoc r0  del  omm  C40 Pi  r

                          9           3      4
     - 168850539 I Rhoc r0  Pi del omm  C40 r

                        5       6    3      5
     - 1544400 I Rhoc r0  Pi del  omm  C30 r

                          3    5       4  9
     + 10810800 I Rhoc omm  del  C4S r0  r

                         6    5         10
     + 2162160 I Rhoc del  omm  Pi C40 r

                         6    3         8                    3   6         8
     - 1081080 I Rhoc del  omm  Pi C40 r  + 720720 I Rhoc omm  r0  Pi C40 r

                         3   9                      9
     - 2702700 I Rhoc omm  r0  CinS exp(2 I r omm) r

                         11    3         3                    11
     + 12531768 I Rhoc r0   omm  Pi C40 r  + 9560880 I Rhoc r0   omm Pi C40 r

                        10    3         6                    11    3         5
     + 3603600 I Rhoc r0   omm  Pi C30 r  - 1544400 I Rhoc r0   omm  Pi C30 r

                        7   10         8                     9   10         10
     + 576576 I Rhoc omm  r0   Pi C40 r  - 1153152 I Rhoc omm  r0   Pi C40 r

                         5   6         10                    10    5         6
     - 1441440 I Rhoc omm  r0  Pi C40 r   + 2882880 I Rhoc r0   omm  Pi C40 r

                         10             2
     - 21081060 I Rhoc r0   omm Pi C40 r

                         10    3         4
     - 30700098 I Rhoc r0   omm  Pi C40 r

                        9    8       2  10                    7   11         7
     - 4607200 I Rhoc r0  omm  C40 Pi  r   - 164224 I Rhoc omm  r0   Pi C40 r

                       11    10       2  10
     + 410560 I Rhoc r0   omm   C40 Pi  r

                          3   5    4      9
     + 54054000 I Rhoc omm  r0  del  C4S r

                           3   6    3      9
     + 108108000 I Rhoc omm  r0  del  C4S r

                        11    5         5                    9    3         7
     - 1421232 I Rhoc r0   omm  Pi C40 r  - 2162160 I Rhoc r0  omm  Pi C30 r

                       9    5         7                     9    3         5
     - 319280 I Rhoc r0  omm  Pi C40 r  + 19621680 I Rhoc r0  omm  Pi C40 r

                         9             3
     + 11723400 I Rhoc r0  omm Pi C40 r

                          3   3    2      9
     - 3603600 Rhoc Pi del  r0  omm  C30 r

                      6    6          5  6
     + 102640 Rhoc del  omm  Pi C40 r0  r

                      8        8         10
     - 9214400 Rhoc r0  del omm  Pi C40 r

                     10        10         10
     + 985344 Rhoc r0   del omm   Pi C40 r

                     10        6         6
     + 615840 Rhoc r0   del omm  Pi C40 r

                       9        2         3
     - 53758848 Rhoc r0  del omm  Pi C40 r

                       9        2         5
     + 95135040 Rhoc r0  del omm  Pi C30 r

                      9        6         7
     - 6342336 Rhoc r0  del omm  Pi C40 r

                      3    3    2         7
     + 7207200 Rhoc r0  del  omm  Pi C40 r

                       6    3    8         10
     - 18428800 Rhoc r0  del  omm  Pi C40 r

                                  2   4  8
     - 1621620 Rhoc Pi C40 del omm  r0  r

                       6    2          5  2
     + 3444840 Rhoc del  omm  Pi C40 r0  r

                      6    10          5  10
     + 164224 Rhoc del  omm   Pi C40 r0  r

                       6       4    2      3
     - 97743360 Rhoc r0  Pi del  omm  C40 r

                        6       4    2      5
     + 172972800 Rhoc r0  Pi del  omm  C30 r

                       5       5    2     6
     + 30270240 Rhoc r0  Pi del  omm  b0 r

                      5    8          6  8
     - 492672 Rhoc del  omm  Pi C40 r0  r

                      5    6          4  8
     + 921440 Rhoc del  omm  Pi C40 r0  r

                        5    5          2  10
     - 23423400 Rhoc del  omm  r0 C40 Pi  r

                        5    9   5       2  10
     + 10090080 Rhoc del  omm  r0  C40 Pi  r

                          3   6    3      12
     + 27027000 I Rhoc omm  r0  del  C1S r

                          3   7    2      12
     + 27027000 I Rhoc omm  r0  del  C1S r

                          3   8          12
     + 13513500 I Rhoc omm  r0  del C1S r

                         3    5       4  12
     + 2702700 I Rhoc omm  del  C1S r0  r

                          3   5    4      12
     + 13513500 I Rhoc omm  r0  del  C1S r

                           3   7    2      9
     + 108108000 I Rhoc omm  r0  del  C4S r

                          3   8          9
     + 54054000 I Rhoc omm  r0  del C4S r

                       7    2    8         10
     - 18428800 Rhoc r0  del  omm  Pi C40 r

                      9    2    10         10
     + 2463360 Rhoc r0  del  omm   Pi C40 r

                      9    2    6         6
     + 1539600 Rhoc r0  del  omm  Pi C40 r

                       7    2    2                      8
     + 40540500 Rhoc r0  del  omm  CinS exp(2 I r omm) r

                      4    2    5       2  10
     + 9009000 Rhoc r0  del  omm  C40 Pi  r

                       8    2    9       2  10
     + 36036000 Rhoc r0  del  omm  C40 Pi  r

                       9       2    2     5
     - 54054000 Rhoc r0  Pi del  omm  b0 r

                       9       2    2      2
     + 51672600 Rhoc r0  Pi del  omm  C40 r

                        9       2    2      4
     - 103474800 Rhoc r0  Pi del  omm  C30 r

                       8       3    2     5
     - 72072000 Rhoc r0  Pi del  omm  b0 r

                       8       3    2      2
     + 68896800 Rhoc r0  Pi del  omm  C40 r

                      4       6    2      5
     + 8648640 Rhoc r0  Pi del  omm  C30 r

                       5       5    2      3
     - 34210176 Rhoc r0  Pi del  omm  C40 r

                        8       3    2      4
     - 137966400 Rhoc r0  Pi del  omm  C30 r

                      6    6          4  7
     - 576576 Rhoc del  omm  Pi C40 r0  r

                          4   2    2      9
     - 7207200 Rhoc Pi del  r0  omm  C30 r

                        7    2    2         6
     - 115315200 Rhoc r0  del  omm  Pi C30 r

                      8    3    10         10
     + 3284480 Rhoc r0  del  omm   Pi C40 r

                       3    3    5       2  10
     - 18018000 Rhoc r0  del  omm  C40 Pi  r

                       5       4    2     7
     - 27027000 Rhoc r0  Pi del  omm  b0 r

                       4       5    2      6
     - 11531520 Rhoc r0  Pi del  omm  C30 r

                       7       4    2     5
     - 54054000 Rhoc r0  Pi del  omm  b0 r

                       7       4    2      2
     + 51672600 Rhoc r0  Pi del  omm  C40 r

                        7       4    2      4
     - 103474800 Rhoc r0  Pi del  omm  C30 r

                       6       5    2     5
     - 21621600 Rhoc r0  Pi del  omm  b0 r

                       6    9       4   2  10
     + 1441440 Rhoc del  omm  C40 r0  Pi  r

                      4       5    2     7
     - 5405400 Rhoc r0  Pi del  omm  b0 r

                        8       2    2     6
     + 108108000 Rhoc r0  Pi del  omm  b0 r

                     6    8          5  8
     - 82112 Rhoc del  omm  Pi C40 r0  r

                       6    4    9       2  10
     + 28828800 Rhoc r0  del  omm  C40 Pi  r

                       5    4    2         6
     - 57657600 Rhoc r0  del  omm  Pi C30 r

                       7    3    6         7
     - 17297280 Rhoc r0  del  omm  Pi C40 r

                      8    3    8         8
     - 1642240 Rhoc r0  del  omm  Pi C40 r

                       6    3    2         4
     + 75153000 Rhoc r0  del  omm  Pi C40 r

                      6    3    6         8
     + 9214400 Rhoc r0  del  omm  Pi C40 r

                       5    2                       4  8
     + 4054050 Rhoc del  omm  CinS exp(2 I r omm) r0  r

                       7    3    9       2  10
     + 43243200 Rhoc r0  del  omm  C40 Pi  r

                       6       3    2     7
     - 54054000 Rhoc r0  Pi del  omm  b0 r

                       9           2     6
     + 47567520 Rhoc r0  Pi del omm  b0 r

                      5       6    2     5
     - 3603600 Rhoc r0  Pi del  omm  b0 r

                       5    4    4         6
     - 54407600 Rhoc r0  del  omm  Pi C40 r

                       6    5    4         4
     - 37277784 Rhoc r0  del  omm  Pi C40 r

                       8           2     7
     - 27027000 Rhoc r0  Pi del omm  b0 r

                       7       2    2     7
     - 54054000 Rhoc r0  Pi del  omm  b0 r

                     10        8         8
     - 492672 Rhoc r0   del omm  Pi C40 r

                       8        2         6
     - 57657600 Rhoc r0  del omm  Pi C30 r

                      7    2    6         8
     + 9214400 Rhoc r0  del  omm  Pi C40 r

                      4    2    2         7
     - 3603600 Rhoc r0  del  omm  Pi C40 r

                        7    3    4         5
     + 235366560 Rhoc r0  del  omm  Pi C40 r

                              2   4      10
     + 1081080 Rhoc Pi del omm  r0  C30 r

                          5       2      9
     - 4684680 Rhoc Pi del  r0 omm  C30 r

                       2    4    2         7
     + 14414400 Rhoc r0  del  omm  Pi C40 r

                       6    4    6         7
     - 11531520 Rhoc r0  del  omm  Pi C40 r

                      7    4    8         8
     - 1231680 Rhoc r0  del  omm  Pi C40 r

                       5    4    2         4
     + 37576500 Rhoc r0  del  omm  Pi C40 r

                      5    4    6         8
     + 4607200 Rhoc r0  del  omm  Pi C40 r

                       8        2         4
     + 37576500 Rhoc r0  del omm  Pi C40 r

                      8        6         8
     + 4607200 Rhoc r0  del omm  Pi C40 r

                      5        2         7
     - 5045040 Rhoc r0  del omm  Pi C40 r

                                 2   4  11
     + 1081080 Rhoc Pi b0 del omm  r0  r

                       8        2                      8
     + 20270250 Rhoc r0  del omm  CinS exp(2 I r omm) r

                       5        5       2  10
     + 12612600 Rhoc r0  del omm  C40 Pi  r

                       9        9       2  10
     + 15855840 Rhoc r0  del omm  C40 Pi  r

                      9    2    8         8
     - 1231680 Rhoc r0  del  omm  Pi C40 r

                       7    2    2         4
     + 75153000 Rhoc r0  del  omm  Pi C40 r

                      8    3    6         6
     + 2052800 Rhoc r0  del  omm  Pi C40 r

                       6    3    2                      8
     + 40540500 Rhoc r0  del  omm  CinS exp(2 I r omm) r

                      7    4    10         10
     + 2463360 Rhoc r0  del  omm   Pi C40 r

                      7    4    6         6
     + 1539600 Rhoc r0  del  omm  Pi C40 r

                       5    4    2                      8
     + 20270250 Rhoc r0  del  omm  CinS exp(2 I r omm) r

                       2    4    5       2  10
     - 36036000 Rhoc r0  del  omm  C40 Pi  r

                      4       6    2     6
     + 4324320 Rhoc r0  Pi del  omm  b0 r

                      4       6    2      3
     - 4887168 Rhoc r0  Pi del  omm  C40 r

                             5    2      9
     + 2522520 Rhoc Pi del r0  omm  C30 r

                          2   4    2      9
     + 1801800 Rhoc Pi del  r0  omm  C30 r

                      5    4    8         10
     - 9214400 Rhoc r0  del  omm  Pi C40 r

                      4       5    2      4
     + 7515300 Rhoc r0  Pi del  omm  C40 r

                        8       2    2      3
     - 122179200 Rhoc r0  Pi del  omm  C40 r

                        8       2    2      5
     + 216216000 Rhoc r0  Pi del  omm  C30 r

                        7       3    2     6
     + 129729600 Rhoc r0  Pi del  omm  b0 r

                        7       3    2      3
     - 146615040 Rhoc r0  Pi del  omm  C40 r

                        7       3    2      5
     + 259459200 Rhoc r0  Pi del  omm  C30 r

                       6       4    2     6
     + 86486400 Rhoc r0  Pi del  omm  b0 r

                       5    2            7
     + 9369360 Rhoc del  omm  Pi r0 C40 r

                       6    2      5      4
     - 6898320 Rhoc del  omm  Pi r0  C30 r

                       6       5    2      2
     + 20669040 Rhoc r0  Pi del  omm  C40 r

                       6       5    2      4
     - 41389920 Rhoc r0  Pi del  omm  C30 r

                       5    6      5      7
     - 4036032 Rhoc del  omm  Pi r0  C40 r

                        6    3    2         6
     - 115315200 Rhoc r0  del  omm  Pi C30 r

                       8    2    6         7
     - 14414400 Rhoc r0  del  omm  Pi C40 r

                       5    8          4  10
     - 1842880 Rhoc del  omm  Pi C40 r0  r

                      5    10          6  10
     + 985344 Rhoc del  omm   Pi C40 r0  r

                      5    6          6  6
     + 615840 Rhoc del  omm  Pi C40 r0  r

                       5       5    2      5
     + 60540480 Rhoc r0  Pi del  omm  C30 r

                       10           2     5
     - 21621600 Rhoc r0   Pi del omm  b0 r

                       10           2      2
     + 20669040 Rhoc r0   Pi del omm  C40 r

                       10           2      4
     - 41389920 Rhoc r0   Pi del omm  C30 r

                        6    3    4         6
     - 108815200 Rhoc r0  del  omm  Pi C40 r

                       10        4         4
     - 37277784 Rhoc r0   del omm  Pi C40 r

                        8    2    4         5
     + 196138800 Rhoc r0  del  omm  Pi C40 r

                        6    4    4         5
     + 156911040 Rhoc r0  del  omm  Pi C40 r

                       7    4    4         4
     - 93194460 Rhoc r0  del  omm  Pi C40 r

                       5    5    4         5
     + 54918864 Rhoc r0  del  omm  Pi C40 r

                       4    5    4         6
     - 10881520 Rhoc r0  del  omm  Pi C40 r

                       9        4         5
     + 86301072 Rhoc r0  del omm  Pi C40 r

                      4    6    4         5
     + 7845552 Rhoc r0  del  omm  Pi C40 r

                        7    2    4         6
     - 108815200 Rhoc r0  del  omm  Pi C40 r

                        8    3    4         4
     - 124259280 Rhoc r0  del  omm  Pi C40 r

                      5    6    4         4
     - 6212964 Rhoc r0  del  omm  Pi C40 r

                       8        4         6
     - 54407600 Rhoc r0  del omm  Pi C40 r

                       9    2    4         4
     - 93194460 Rhoc r0  del  omm  Pi C40 r

                      8   11                                       8
     + 246336 Rhoc omm  r0   Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       6   9                                       8
     - 2764320 Rhoc omm  r0  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       6    4                                       9
     + 2162160 Rhoc del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       4   6                                       9
     - 1441440 Rhoc omm  r0  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       8   10                                       9
     - 1153152 Rhoc omm  r0   Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         8    2    7                                       8
     - 21621600 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         7    2    7                                       9
     + 18428800 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        5        3                                       8
     - 7567560 I Rhoc r0  del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        4    2    3                                       8
     - 5405400 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       10        9                                       9
     - 985344 I Rhoc r0   del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        9        7                                       8
     - 9513504 I Rhoc r0  del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        6    9      5                                    9
     - 164224 I Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                        6    7      4                                    8
     - 864864 I Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                        8    3    9                                       9
     - 3284480 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         7    3    7                                       8
     - 25945920 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                          5    3                                          8
     + 14054040 I Rhoc del  omm  Pi exp(2 I r omm) r0 C40 Ei(-2 I r omm) r

                         6    3    7                                       9
     + 18428800 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        7    4    9                                       9
     - 2463360 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         6    4    7                                       8
     - 17297280 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        5    4    7                                       9
     + 9214400 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         2    4    3                                       8
     + 21621600 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        5    9      6                                    9
     - 985344 I Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                         5    7      5                                    8
     - 6054048 I Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                         5    7                         4                 9
     + 1842880 I Rhoc del  omm  Pi exp(2 I r omm) C40 r0  Ei(-2 I r omm) r

                        8        7                                       9
     + 9214400 I Rhoc r0  del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         3    3    3                                       8
     + 10810800 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        9    2    9                                       9
     - 2463360 I Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                    3      4    5  12                 3       8      9
     + 1801800 I omm  b0 r0  del  r   + 54054000 I omm  C40 r0  del r

                      3       7    2  9                  3       6    3  9
     + 108108000 I omm  C40 r0  del  r  + 108108000 I omm  C40 r0  del  r

                     3       5    4  9                 3       4    5  9
     + 54054000 I omm  C40 r0  del  r  + 10810800 I omm  C40 r0  del  r

                          3   9      9                  11       2     5
     + 10810800 I Rhoc omm  r0  C4S r  - 3603600 Rhoc r0   Pi omm  b0 r

                      9       2     7                  10       2     6
     - 5405400 Rhoc r0  Pi omm  b0 r  + 8648640 Rhoc r0   Pi omm  b0 r

                       4   11         4                   6   10         7
     - 6212964 Rhoc omm  r0   Pi C40 r  - 1153152 Rhoc omm  r0   Pi C40 r

                     8   11         8                  9    8         10
     - 82112 Rhoc omm  r0   Pi C40 r  - 1842880 Rhoc r0  omm  Pi C40 r

                     11    10         10                  6    5       2  10
     + 164224 Rhoc r0   omm   Pi C40 r   + 3603600 Rhoc r0  omm  C40 Pi  r

                      10    9       2  10                   2   9         4
     + 2882880 Rhoc r0   omm  C40 Pi  r   + 7515300 Rhoc omm  r0  Pi C40 r

                       2   11         4
     - 6898320 Rhoc omm  r0   Pi C30 r

                       2   9                      8
     + 4054050 Rhoc omm  r0  CinS exp(2 I r omm) r

                      6   9         8                   2   6         7
     + 921440 Rhoc omm  r0  Pi C40 r  - 1441440 Rhoc omm  r0  Pi C40 r

                      6   11         6                    2   9         6
     + 102640 Rhoc omm  r0   Pi C40 r  - 11531520 Rhoc omm  r0  Pi C30 r

                       2   11         2                   2   10         3
     + 3444840 Rhoc omm  r0   Pi C40 r  - 9774336 Rhoc omm  r0   Pi C40 r

                        2   10         5                   6    2         7
     + 17297280 Rhoc omm  r0   Pi C30 r  + 2162160 Rhoc del  omm  Pi C40 r

                         2   5      10                        2   5  11
     + 360360 Rhoc Pi omm  r0  C30 r   + 360360 Rhoc Pi b0 omm  r0  r

                         3   9      12                3      8      12
     + 2702700 I Rhoc omm  r0  C1S r   + 9009000 I omm  b0 r0  del r

                     3      7    2  12                 3      6    3  12
     + 18018000 I omm  b0 r0  del  r   + 18018000 I omm  b0 r0  del  r

                    3      5    4  12                    6    3         2
     + 9009000 I omm  b0 r0  del  r   + 103194000 Rhoc r0  del  Pi C40 r

                       5    5                             6    4
     - 65585520 Rhoc r0  del  Pi C40 r - 187387200 Rhoc r0  del  Pi C40 r

                       5    4         2                  4    6
     + 51597000 Rhoc r0  del  Pi C40 r  - 9369360 Rhoc r0  del  Pi C40 r

                       4    5         2                    8    2
     + 10319400 Rhoc r0  del  Pi C40 r  - 234234000 Rhoc r0  del  Pi C40 r

                        9                                8             2
     - 103062960 Rhoc r0  del Pi C40 r + 51597000 Rhoc r0  del Pi C40 r

                        7    3                             7    2         2
     - 281080800 Rhoc r0  del  Pi C40 r + 103194000 Rhoc r0  del  Pi C40 r

                       6    5       2  10                         2   5  8
     - 5405400 Rhoc del  omm  C40 Pi  r   - 540540 Rhoc Pi C40 omm  r0  r

                        6    2      9                   9    4         6
     + 720720 Rhoc Pi r0  omm  C30 r  - 10881520 Rhoc r0  omm  Pi C40 r

                       10    4         5                      6    2      9
     + 15691104 Rhoc r0   omm  Pi C40 r  - 1081080 Rhoc Pi del  omm  C30 r

                       6    3    6                                       8
     - 27643200 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      3    3    4                                       9
     + 7207200 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      6    8      4                                    9
     - 576576 Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                      7    4    8                                       8
     + 3695040 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       5    4    6                                       8
     - 13821600 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       2    4    4                                       9
     + 14414400 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       5    8      5                                    9
     - 4036032 Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                       5    8      6                                    8
     + 1478016 Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                       7    3    8                                       9
     - 17297280 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      8    3    8                                       8
     + 4926720 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                        9   11                                       9
     - 164224 I Rhoc omm  r0   Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         7   9                                       9
     + 1842880 I Rhoc omm  r0  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         6    3                                       8
     + 3243240 I Rhoc del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         7   10                                       8
     - 1729728 I Rhoc omm  r0   Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                         3   6                                       8
     - 2162160 I Rhoc omm  r0  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      9        8                                       9
     - 6342336 Rhoc r0  del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       5    6                         4                 8
     - 2764320 Rhoc del  omm  Pi exp(2 I r omm) C40 r0  Ei(-2 I r omm) r

                       5    4                                          9
     + 9369360 Rhoc del  omm  Pi exp(2 I r omm) r0 C40 Ei(-2 I r omm) r

                      10        8                                       8
     + 1478016 Rhoc r0   del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       8        6                                       8
     - 13821600 Rhoc r0  del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      5        4                                       9
     - 5045040 Rhoc r0  del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       8    2    8                                       9
     - 14414400 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      9    2    8                                       8
     + 3695040 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                       7    2    6                                       8
     - 27643200 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      6    8      5                                    8
     + 246336 Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                       6    4    8                                       9
     - 11531520 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      4    2    4                                       9
     - 3603600 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                 4       9  12              2   9      10
     - 900900 omm  C30 r0  r   - 5405400 omm  r0  C30 r

                  2   9      8                 2   9  11
     + 8108100 omm  r0  C40 r  - 5405400 b0 omm  r0  r

                      11                        6   9  12
     + 8573040 Rhoc r0   Pi C40 - 900900 C40 omm  r0  r

                       6    3    2      10
     - 54054000 Rhoc r0  del  omm  C3S r

                       7    2    2      8
     + 81081000 Rhoc r0  del  omm  C4S r

                       7    2    2      10                   8        2      8
     - 54054000 Rhoc r0  del  omm  C3S r   + 40540500 Rhoc r0  del omm  C4S r

                       8        2      10
     - 27027000 Rhoc r0  del omm  C3S r

                       5    4    2      11                   5    2       4  8
     - 27027000 Rhoc r0  del  omm  b0S r   + 8108100 Rhoc del  omm  C4S r0  r

                       5    4    2      8
     + 40540500 Rhoc r0  del  omm  C4S r

                       5    4    2      10
     - 27027000 Rhoc r0  del  omm  C3S r

                      4    5    2      11                   8        2      11
     - 5405400 Rhoc r0  del  omm  b0S r   - 27027000 Rhoc r0  del omm  b0S r

                       7    2    2      11
     - 54054000 Rhoc r0  del  omm  b0S r

                       6    3    2      11
     - 54054000 Rhoc r0  del  omm  b0S r

                       5    2       4  10                   6    3    2      8
     - 5405400 Rhoc del  omm  C3S r0  r   + 81081000 Rhoc r0  del  omm  C4S r

                       9         2                   10
     + 10319400 Rhoc r0  Pi C40 r  - 18738720 Rhoc r0   Pi C40 r

                       10                               9    2
     + 51438240 Rhoc r0   del Pi C40 + 128595600 Rhoc r0  del  Pi C40

                        8    3                           7    4
     + 171460800 Rhoc r0  del  Pi C40 + 128595600 Rhoc r0  del  Pi C40

                       6    5                         5    6
     + 51438240 Rhoc r0  del  Pi C40 + 8573040 Rhoc r0  del  Pi C40

                     3       9  9                3      9  12
     + 10810800 I omm  C40 r0  r  + 1801800 I omm  b0 r0  r

                   2   6        3  8               2   5        4  8
     + 81081000 omm  r0  C40 del  r  + 40540500 omm  r0  C40 del  r

                  2   4        5  8                  2   8      11
     + 8108100 omm  r0  C40 del  r  - 27027000 b0 omm  r0  del r

                      2   7    2  11                  2   6    3  11
     - 54054000 b0 omm  r0  del  r   - 54054000 b0 omm  r0  del  r

                      2   5    4  11                 2   4    5  11
     - 27027000 b0 omm  r0  del  r   - 5405400 b0 omm  r0  del  r

                      6   8      12                  6   7    2  12
     - 4504500 C40 omm  r0  del r   - 9009000 C40 omm  r0  del  r

                      6   6    3  12                  6   5    4  12
     - 9009000 C40 omm  r0  del  r   - 4504500 C40 omm  r0  del  r

                     6   4    5  12              4       8      12
     - 900900 C40 omm  r0  del  r   - 4504500 omm  C30 r0  del r

                  4       7    2  12              4       6    3  12
     - 9009000 omm  C30 r0  del  r   - 9009000 omm  C30 r0  del  r

                  4       5    4  12             4       4    5  12
     - 4504500 omm  C30 r0  del  r   - 900900 omm  C30 r0  del  r

                      9    2      11                   2   9      8
     - 5405400 Rhoc r0  omm  b0S r   + 8108100 Rhoc omm  r0  C4S r

                      9    2      10               2   8          10
     - 5405400 Rhoc r0  omm  C3S r   - 27027000 omm  r0  C30 del r

                   2   7        2  10               2   6        3  10
     - 54054000 omm  r0  C30 del  r   - 54054000 omm  r0  C30 del  r

                   2   5        4  10              2   4        5  10
     - 27027000 omm  r0  C30 del  r   - 5405400 omm  r0  C30 del  r

                   2   8          8               2   7        2  8    /     2
     + 40540500 omm  r0  C40 del r  + 81081000 omm  r0  C40 del  r )  /  (omm
                                                                     /

     12   4      4            3    2        2    3           4      5     5
    r   r0  (5 r0  del + 10 r0  del  + 10 r0  del  + 5 r0 del  + del  + r0 ))

                                   11        2   7    2
wshell := 1/450450 (54054000 Rhoc r   C1S omm  r0  del

                      11        2   6    3
     + 54054000 Rhoc r   C1S omm  r0  del

                      11        2   5    4
     + 27027000 Rhoc r   C1S omm  r0  del

                     11        2   4    5                  11        2   8
     + 5405400 Rhoc r   C1S omm  r0  del  + 27027000 Rhoc r   C1S omm  r0  del

                    3       9  9                 11        2   9
     - 5405400 I omm  C40 r0  r  + 5405400 Rhoc r   C1S omm  r0

                               3  8   6
     + 720720 I Rhoc C40 Pi omm  r  r0  Ei(-2 I r omm) exp(2 I r omm)

                                3  8    6
     - 1081080 I Rhoc C40 Pi omm  r  del  Ei(-2 I r omm) exp(2 I r omm)

                               7  8   10
     + 576576 I Rhoc C40 Pi omm  r  r0   Ei(-2 I r omm) exp(2 I r omm)

                       4   8  10                       4   7  10    2
     + 27027000 C40 omm  r0  r   del + 54054000 C40 omm  r0  r   del

                       4   6  10    3                   4   5  10    4
     + 54054000 C40 omm  r0  r   del  + 27027000 C40 omm  r0  r   del

                      4   4  10    5                      2   9  10
     + 5405400 C40 omm  r0  r   del  + 450450 C5S Rhoc omm  r0  r

                           2   8  10                           2   7  10    2
     + 2252250 C5S Rhoc omm  r0  r   del + 4504500 C5S Rhoc omm  r0  r   del

                           2   6  10    3                       2   5  10    4
     + 4504500 C5S Rhoc omm  r0  r   del  + 2252250 C5S Rhoc omm  r0  r   del

                          2   4  10    5                 3       8      9
     + 450450 C5S Rhoc omm  r0  r   del  - 27027000 I omm  C40 r0  del r

                     3       7    2  9                 3       6    3  9
     - 54054000 I omm  C40 r0  del  r  - 54054000 I omm  C40 r0  del  r

                     3       5    4  9                3       4    5  9
     - 27027000 I omm  C40 r0  del  r  - 5405400 I omm  C40 r0  del  r

                         3   9      9                      3   7    2      9
     - 5405400 I Rhoc omm  r0  C4S r  - 54054000 I Rhoc omm  r0  del  C4S r

                          3   8          9
     - 27027000 I Rhoc omm  r0  del C4S r

                         3    5       4  9
     - 5405400 I Rhoc omm  del  C4S r0  r

                          3   5    4      9
     - 27027000 I Rhoc omm  r0  del  C4S r

                          3   6    3      9
     - 54054000 I Rhoc omm  r0  del  C4S r

                                7  8    5   5
     + 2018016 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                                7  8    4   6
     + 5765760 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                                3  8    5
     - 4684680 I Rhoc C40 Pi omm  r  del  r0 Ei(-2 I r omm) exp(2 I r omm)

                                3  8    4   2
     - 7207200 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                                3  8    3   3
     - 3603600 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                                3  8    2   4
     + 1801800 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                                3  8       5
     + 2522520 I Rhoc C40 Pi omm  r  del r0  Ei(-2 I r omm) exp(2 I r omm)

                                7  8    3   7
     + 8648640 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                                7  8    2   8
     + 7207200 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                                7  8       9
     + 3171168 I Rhoc C40 Pi omm  r  del r0  Ei(-2 I r omm) exp(2 I r omm)

                               7  8    6   4
     + 288288 I Rhoc C40 Pi omm  r  del  r0  Ei(-2 I r omm) exp(2 I r omm)

                      4   9  10                3      11   9
     + 5405400 C40 omm  r0  r   + 1801800 I omm  C30 r   r0

                    5      11   9                           3   5  11
     + 1801800 I omm  C40 r   r0  - 120120 I Rhoc C30 Pi omm  r0  r

                               5   5  11                   7     7       11
     - 120120 I Rhoc C40 Pi omm  r0  r   + 41056 I Rhoc omm  Pi r  C40 r0

                         5     7       9                     3     7       9
     + 4584320 I Rhoc omm  Pi r  C40 r0  + 5045040 I Rhoc omm  Pi r  C30 r0

                        10    3     6                        10    5     6
     - 8288280 I Rhoc r0   omm  Pi r  C30 - 8144136 I Rhoc r0   omm  Pi r  C40

                         10    3     4
     + 33361614 I Rhoc r0   omm  Pi r  C40

                        11    5     5                        11    3     5
     + 3600232 I Rhoc r0   omm  Pi r  C40 + 3620760 I Rhoc r0   omm  Pi r  C30

                         9    3     5
     - 18405400 I Rhoc r0  omm  Pi r  C40

                                 3   11  3                                9  3
     - 15562596 I Rhoc C40 Pi omm  r0   r  - 14496300 I Rhoc C40 Pi omm r0  r

                                10  2                                11
     + 29669640 I Rhoc C40 Pi r0   r  omm - 15082200 I Rhoc C40 Pi r0   r omm

                                   3   4  11
     - 360360 I Rhoc C30 Pi del omm  r0  r

                                   5   4  11
     - 360360 I Rhoc C40 Pi del omm  r0  r

                          5     7        2   7
     + 45843200 I Rhoc omm  Pi r  C40 del  r0

                         3     7        5   4
     + 5045040 I Rhoc omm  Pi r  C30 del  r0

                          3     7        4   5
     + 25225200 I Rhoc omm  Pi r  C30 del  r0

                          3     7   6    3
     + 50450400 I Rhoc omm  Pi r  r0  del  C30

                          3     7   7    2
     + 50450400 I Rhoc omm  Pi r  r0  del  C30

                         5     7        5   4
     + 4584320 I Rhoc omm  Pi r  C40 del  r0

                          5     7        4   5
     + 22921600 I Rhoc omm  Pi r  C40 del  r0

                          5     7   6    3
     + 45843200 I Rhoc omm  Pi r  r0  del  C40

                        7     7   10
     + 246336 I Rhoc omm  Pi r  r0   del C40

                        7     7   9    2
     + 615840 I Rhoc omm  Pi r  r0  del  C40

                        7     7   8    3
     + 821120 I Rhoc omm  Pi r  r0  del  C40

                          5     7           8
     + 22921600 I Rhoc omm  Pi r  C40 del r0

                       7     7        6   5
     + 41056 I Rhoc omm  Pi r  C40 del  r0

                        7     7        5   6
     + 246336 I Rhoc omm  Pi r  C40 del  r0

                        7     7        4   7
     + 615840 I Rhoc omm  Pi r  C40 del  r0

                          3     7   8
     + 25225200 I Rhoc omm  Pi r  r0  del C30

                          8    5     6        2
     - 101801700 I Rhoc r0  omm  Pi r  C40 del

                         9    5     6
     - 44792748 I Rhoc r0  omm  Pi r  C40 del

                          8    3     6    2
     - 103603500 I Rhoc r0  omm  Pi r  del  C30

                         6    3     6    4
     - 82882800 I Rhoc r0  omm  Pi r  del  C30

                         9    3     6
     - 45585540 I Rhoc r0  omm  Pi r  del C30

                          7    3     6    3
     - 124324200 I Rhoc r0  omm  Pi r  del  C30

                         5    3     6    5
     - 29008980 I Rhoc r0  omm  Pi r  del  C30

                        4    3     6    6
     - 4144140 I Rhoc r0  omm  Pi r  del  C30

                         6    5     6    4
     - 81441360 I Rhoc r0  omm  Pi r  del  C40

                         5    5     6    5
     - 28504476 I Rhoc r0  omm  Pi r  del  C40

                        4    5     6    6
     - 4072068 I Rhoc r0  omm  Pi r  del  C40

                          7    5     6    3
     - 122162040 I Rhoc r0  omm  Pi r  del  C40

                         4    3     4        6
     + 16680807 I Rhoc r0  omm  Pi r  C40 del

                          5    3     4        5
     + 116765649 I Rhoc r0  omm  Pi r  C40 del

                          8    3     4        2
     + 417020175 I Rhoc r0  omm  Pi r  C40 del

                          9    3     4
     + 183488877 I Rhoc r0  omm  Pi r  C40 del

                          6    3     4    4
     + 333616140 I Rhoc r0  omm  Pi r  del  C40

                          7    3     4    3
     + 500424210 I Rhoc r0  omm  Pi r  del  C40

                         6    3     5        5
     + 21724560 I Rhoc r0  omm  Pi r  C30 del

                         4    3     5        5
     - 18405400 I Rhoc r0  omm  Pi r  C40 del

                         5    3     5        4
     - 92027000 I Rhoc r0  omm  Pi r  C40 del

                         10    3     5
     + 21724560 I Rhoc r0   omm  Pi r  del C30

                         9    3     5    2
     + 54311400 I Rhoc r0  omm  Pi r  del  C30

                         8    3     5    3
     + 72415200 I Rhoc r0  omm  Pi r  del  C30

                         8    3     5
     - 92027000 I Rhoc r0  omm  Pi r  del C40

                         6    5     5        5
     + 21601392 I Rhoc r0  omm  Pi r  C40 del

                        5    5     5    6
     + 3600232 I Rhoc r0  omm  Pi r  del  C40

                         7    3     5    4
     + 54311400 I Rhoc r0  omm  Pi r  del  C30

                          7    3     5    2
     - 184054000 I Rhoc r0  omm  Pi r  del  C40

                          6    3     5    3
     - 184054000 I Rhoc r0  omm  Pi r  del  C40

                         7    5     5        4
     + 54003480 I Rhoc r0  omm  Pi r  C40 del

                         8    5     5        3
     + 72004640 I Rhoc r0  omm  Pi r  C40 del

                         9    5     5        2
     + 54003480 I Rhoc r0  omm  Pi r  C40 del

                         10    5     5
     + 21601392 I Rhoc r0   omm  Pi r  C40 del

                        5    3     5        6
     + 3620760 I Rhoc r0  omm  Pi r  C30 del

                                    8  3
     - 72481500 I Rhoc C40 Pi omm r0  r  del

                                    4  3    5
     - 14496300 I Rhoc C40 Pi omm r0  r  del

                                     7  3    2
     - 144963000 I Rhoc C40 Pi omm r0  r  del

                                    5  3    4
     - 72481500 I Rhoc C40 Pi omm r0  r  del

                                 3   5  3    6
     - 15562596 I Rhoc C40 Pi omm  r0  r  del

                                 3   10  3
     - 93375576 I Rhoc C40 Pi omm  r0   r  del

                                 3   6  3    5
     - 93375576 I Rhoc C40 Pi omm  r0  r  del

                                  3   8  3    3
     - 311251920 I Rhoc C40 Pi omm  r0  r  del

                                  3   7  3    4
     - 233438940 I Rhoc C40 Pi omm  r0  r  del

                                     6  3    3
     - 144963000 I Rhoc C40 Pi omm r0  r  del

                                  3   9  3    2
     - 233438940 I Rhoc C40 Pi omm  r0  r  del

                                 6  2    4
     + 296696400 I Rhoc C40 Pi r0  r  del  omm

                                 8  2    2
     + 370870500 I Rhoc C40 Pi r0  r  del  omm

                                4  2    6
     + 14834820 I Rhoc C40 Pi r0  r  del  omm

                                 9  2
     + 163183020 I Rhoc C40 Pi r0  r  del omm

                                 5  2    5
     + 103843740 I Rhoc C40 Pi r0  r  del  omm

                                 7  2    3
     + 445044600 I Rhoc C40 Pi r0  r  del  omm

                                10
     - 90493200 I Rhoc C40 Pi r0   r del omm

                                 9      2
     - 226233000 I Rhoc C40 Pi r0  r del  omm

                                 8      3
     - 301644000 I Rhoc C40 Pi r0  r del  omm

                                6      5
     - 90493200 I Rhoc C40 Pi r0  r del  omm

                                 7      4
     - 226233000 I Rhoc C40 Pi r0  r del  omm

                                5      6                    3      11   8
     - 15082200 I Rhoc C40 Pi r0  r del  omm + 9009000 I omm  C30 r   r0  del

                     3      11   7    2                 3      11   6    3
     + 18018000 I omm  C30 r   r0  del  + 18018000 I omm  C30 r   r0  del

                    3      11   5    4                3      11   4    5
     + 9009000 I omm  C30 r   r0  del  + 1801800 I omm  C30 r   r0  del

                    5      11   8                     5      11   7    2
     + 9009000 I omm  C40 r   r0  del + 18018000 I omm  C40 r   r0  del

                     5      11   6    3                5      11   5    4
     + 18018000 I omm  C40 r   r0  del  + 9009000 I omm  C40 r   r0  del

                    5      11   4    5                      3   3    2      9
     + 1801800 I omm  C40 r   r0  del  + 1801800 Rhoc Pi del  r0  omm  C30 r

                     6    6          5  6
     - 20528 Rhoc del  omm  Pi C40 r0  r

                     10        6         6
     - 123168 Rhoc r0   del omm  Pi C40 r

                       9        2         3
     + 25831806 Rhoc r0  del omm  Pi C40 r

                       9        2         5
     - 99099000 Rhoc r0  del omm  Pi C30 r

                      9        6         7
     + 1585584 Rhoc r0  del omm  Pi C40 r

                      3    3    2         7
     - 1801800 Rhoc r0  del  omm  Pi C40 r

                                 2   4  8
     + 540540 Rhoc Pi C40 del omm  r0  r

                       6    2          5  2
     - 1784160 Rhoc del  omm  Pi C40 r0  r

                       6       4    2      3
     + 46966920 Rhoc r0  Pi del  omm  C40 r

                        6       4    2      5
     - 180180000 Rhoc r0  Pi del  omm  C30 r

                       5       5    2     6
     - 45405360 Rhoc r0  Pi del  omm  b0 r

                          3   6    3      12
     + 27027000 I Rhoc omm  r0  del  C1S r

                          3   7    2      12
     + 27027000 I Rhoc omm  r0  del  C1S r

                          3   8          12
     + 13513500 I Rhoc omm  r0  del C1S r

                         3    5       4  12
     + 2702700 I Rhoc omm  del  C1S r0  r

                          3   5    4      12
     + 13513500 I Rhoc omm  r0  del  C1S r

                     9    2    6         6
     - 307920 Rhoc r0  del  omm  Pi C40 r

                       7    2    2                      8
     - 13513500 Rhoc r0  del  omm  CinS exp(2 I r omm) r

                       9       2    2     5
     + 88288200 Rhoc r0  Pi del  omm  b0 r

                       9       2    2      2
     - 26762400 Rhoc r0  Pi del  omm  C40 r

                        9       2    2      4
     + 125096400 Rhoc r0  Pi del  omm  C30 r

                        8       3    2     5
     + 117717600 Rhoc r0  Pi del  omm  b0 r

                       8       3    2      2
     - 35683200 Rhoc r0  Pi del  omm  C40 r

                      4       6    2      5
     - 9009000 Rhoc r0  Pi del  omm  C30 r

                       5       5    2      3
     + 16438422 Rhoc r0  Pi del  omm  C40 r

                        8       3    2      4
     + 166795200 Rhoc r0  Pi del  omm  C30 r

                      6    6          4  7
     + 144144 Rhoc del  omm  Pi C40 r0  r

                          4   2    2      9
     + 3603600 Rhoc Pi del  r0  omm  C30 r

                        7    2    2         6
     + 100900800 Rhoc r0  del  omm  Pi C30 r

                       5       4    2     7
     + 37537500 Rhoc r0  Pi del  omm  b0 r

                       4       5    2      6
     + 10090080 Rhoc r0  Pi del  omm  C30 r

                       7       4    2     5
     + 88288200 Rhoc r0  Pi del  omm  b0 r

                       7       4    2      2
     - 26762400 Rhoc r0  Pi del  omm  C40 r

                        7       4    2      4
     + 125096400 Rhoc r0  Pi del  omm  C30 r

                       6       5    2     5
     + 35315280 Rhoc r0  Pi del  omm  b0 r

                      4       5    2     7
     + 7507500 Rhoc r0  Pi del  omm  b0 r

                        8       2    2     6
     - 162162000 Rhoc r0  Pi del  omm  b0 r

                       5    4    2         6
     + 50450400 Rhoc r0  del  omm  Pi C30 r

                      7    3    6         7
     + 4324320 Rhoc r0  del  omm  Pi C40 r

                       6    3    2         4
     - 32799000 Rhoc r0  del  omm  Pi C40 r

                       5    2                       4  8
     - 1351350 Rhoc del  omm  CinS exp(2 I r omm) r0  r

                       6       3    2     7
     + 75075000 Rhoc r0  Pi del  omm  b0 r

                       9           2     6
     - 71351280 Rhoc r0  Pi del omm  b0 r

                      5       6    2     5
     + 5885880 Rhoc r0  Pi del  omm  b0 r

                       5    4    4         6
     + 60611200 Rhoc r0  del  omm  Pi C40 r

                       6    5    4         4
     + 55628712 Rhoc r0  del  omm  Pi C40 r

                       8           2     7
     + 37537500 Rhoc r0  Pi del omm  b0 r

                       7       2    2     7
     + 75075000 Rhoc r0  Pi del  omm  b0 r

                       8        2         6
     + 50450400 Rhoc r0  del omm  Pi C30 r

                     4    2    2         7
     + 900900 Rhoc r0  del  omm  Pi C40 r

                        7    3    4         5
     - 309497760 Rhoc r0  del  omm  Pi C40 r

                          5       2      9
     + 2342340 Rhoc Pi del  r0 omm  C30 r

                      2    4    2         7
     - 3603600 Rhoc r0  del  omm  Pi C40 r

                      6    4    6         7
     + 2882880 Rhoc r0  del  omm  Pi C40 r

                       5    4    2         4
     - 16399500 Rhoc r0  del  omm  Pi C40 r

                       8        2         4
     - 16399500 Rhoc r0  del omm  Pi C40 r

                      5        2         7
     + 1261260 Rhoc r0  del omm  Pi C40 r

                                2   4  11
     + 180180 Rhoc Pi b0 del omm  r0  r

                      8        2                      8
     - 6756750 Rhoc r0  del omm  CinS exp(2 I r omm) r

                       7    2    2         4
     - 32799000 Rhoc r0  del  omm  Pi C40 r

                     8    3    6         6
     - 410560 Rhoc r0  del  omm  Pi C40 r

                       6    3    2                      8
     - 13513500 Rhoc r0  del  omm  CinS exp(2 I r omm) r

                     7    4    6         6
     - 307920 Rhoc r0  del  omm  Pi C40 r

                      5    4    2                      8
     - 6756750 Rhoc r0  del  omm  CinS exp(2 I r omm) r

                      4       6    2     6
     - 6486480 Rhoc r0  Pi del  omm  b0 r

                      4       6    2      3
     + 2348346 Rhoc r0  Pi del  omm  C40 r

                             5    2      9
     - 1261260 Rhoc Pi del r0  omm  C30 r

                         2   4    2      9
     - 900900 Rhoc Pi del  r0  omm  C30 r

                      4       5    2      4
     - 3279900 Rhoc r0  Pi del  omm  C40 r

                       8       2    2      3
     + 58708650 Rhoc r0  Pi del  omm  C40 r

                        8       2    2      5
     - 225225000 Rhoc r0  Pi del  omm  C30 r

                        7       3    2     6
     - 194594400 Rhoc r0  Pi del  omm  b0 r

                       7       3    2      3
     + 70450380 Rhoc r0  Pi del  omm  C40 r

                        7       3    2      5
     - 270270000 Rhoc r0  Pi del  omm  C30 r

                        6       4    2     6
     - 129729600 Rhoc r0  Pi del  omm  b0 r

                       5    2            7
     - 2342340 Rhoc del  omm  Pi r0 C40 r

                       6    2      5      4
     + 8339760 Rhoc del  omm  Pi r0  C30 r

                       6       5    2      2
     - 10704960 Rhoc r0  Pi del  omm  C40 r

                       6       5    2      4
     + 50038560 Rhoc r0  Pi del  omm  C30 r

                       5    6      5      7
     + 1009008 Rhoc del  omm  Pi r0  C40 r

                        6    3    2         6
     + 100900800 Rhoc r0  del  omm  Pi C30 r

                      8    2    6         7
     + 3603600 Rhoc r0  del  omm  Pi C40 r

                      5    6          6  6
     - 123168 Rhoc del  omm  Pi C40 r0  r

                       5       5    2      5
     - 63063000 Rhoc r0  Pi del  omm  C30 r

                       10           2     5
     + 35315280 Rhoc r0   Pi del omm  b0 r

                       10           2      2
     - 10704960 Rhoc r0   Pi del omm  C40 r

                       10           2      4
     + 50038560 Rhoc r0   Pi del omm  C30 r

                        6    3    4         6
     + 121222400 Rhoc r0  del  omm  Pi C40 r

                       10        4         4
     + 55628712 Rhoc r0   del omm  Pi C40 r

                        8    2    4         5
     - 257914800 Rhoc r0  del  omm  Pi C40 r

                        6    4    4         5
     - 206331840 Rhoc r0  del  omm  Pi C40 r

                        7    4    4         4
     + 139071780 Rhoc r0  del  omm  Pi C40 r

                       5    5    4         5
     - 72216144 Rhoc r0  del  omm  Pi C40 r

                       4    5    4         6
     + 12122240 Rhoc r0  del  omm  Pi C40 r

                        9        4         5
     - 113482512 Rhoc r0  del omm  Pi C40 r

                       4    6    4         5
     - 10316592 Rhoc r0  del  omm  Pi C40 r

                        7    2    4         6
     + 121222400 Rhoc r0  del  omm  Pi C40 r

                        8    3    4         4
     + 185429040 Rhoc r0  del  omm  Pi C40 r

                      5    6    4         4
     + 9271452 Rhoc r0  del  omm  Pi C40 r

                       8        4         6
     + 60611200 Rhoc r0  del omm  Pi C40 r

                        9    2    4         4
     + 139071780 Rhoc r0  del  omm  Pi C40 r

                     8   11                                       8
     - 82112 Rhoc omm  r0   Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      6   9                                       8
     + 921440 Rhoc omm  r0  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                    3      4    5  12                  11       2     5
     + 1801800 I omm  b0 r0  del  r   + 5885880 Rhoc r0   Pi omm  b0 r

                      9       2     7                   10       2     6
     + 7507500 Rhoc r0  Pi omm  b0 r  - 12972960 Rhoc r0   Pi omm  b0 r

                       4   11         4                  6   10         7
     + 9271452 Rhoc omm  r0   Pi C40 r  + 288288 Rhoc omm  r0   Pi C40 r

                       2   9         4                   2   11         4
     - 3279900 Rhoc omm  r0  Pi C40 r  + 8339760 Rhoc omm  r0   Pi C30 r

                       2   9                      8
     - 1351350 Rhoc omm  r0  CinS exp(2 I r omm) r

                      2   6         7                 6   11         6
     + 360360 Rhoc omm  r0  Pi C40 r  - 20528 Rhoc omm  r0   Pi C40 r

                        2   9         6                   2   11         2
     + 10090080 Rhoc omm  r0  Pi C30 r  - 1784160 Rhoc omm  r0   Pi C40 r

                       2   10         3                    2   10         5
     + 4696692 Rhoc omm  r0   Pi C40 r  - 18018000 Rhoc omm  r0   Pi C30 r

                      6    2         7                       2   5  11
     - 540540 Rhoc del  omm  Pi C40 r  + 60060 Rhoc Pi b0 omm  r0  r

                         3   9      12                3      8      12
     + 2702700 I Rhoc omm  r0  C1S r   + 9009000 I omm  b0 r0  del r

                     3      7    2  12                 3      6    3  12
     + 18018000 I omm  b0 r0  del  r   + 18018000 I omm  b0 r0  del  r

                    3      5    4  12                    6    3         2
     + 9009000 I omm  b0 r0  del  r   - 137592000 Rhoc r0  del  Pi C40 r

                       5    5                             6    4
     + 98378280 Rhoc r0  del  Pi C40 r + 281080800 Rhoc r0  del  Pi C40 r

                       5    4         2                   4    6
     - 68796000 Rhoc r0  del  Pi C40 r  + 14054040 Rhoc r0  del  Pi C40 r

                       4    5         2                    8    2
     - 13759200 Rhoc r0  del  Pi C40 r  + 351351000 Rhoc r0  del  Pi C40 r

                        9                                8             2
     + 154594440 Rhoc r0  del Pi C40 r - 68796000 Rhoc r0  del Pi C40 r

                        7    3                             7    2         2
     + 421621200 Rhoc r0  del  Pi C40 r - 137592000 Rhoc r0  del  Pi C40 r

                             2   5  8                    6    2      9
     + 180180 Rhoc Pi C40 omm  r0  r  - 360360 Rhoc Pi r0  omm  C30 r

                       9    4         6                   10    4         5
     + 12122240 Rhoc r0  omm  Pi C40 r  - 20633184 Rhoc r0   omm  Pi C40 r

                         6    2      9
     + 540540 Rhoc Pi del  omm  C30 r

                      6    3    6                                       8
     + 9214400 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      7    4    8                                       8
     - 1231680 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      5    4    6                                       8
     + 4607200 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      5    8      6                                    8
     - 492672 Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                      8    3    8                                       8
     - 1642240 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      5    6                         4                 8
     + 921440 Rhoc del  omm  Pi exp(2 I r omm) C40 r0  Ei(-2 I r omm) r

                     10        8                                       8
     - 492672 Rhoc r0   del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      8        6                                       8
     + 4607200 Rhoc r0  del omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      9    2    8                                       8
     - 1231680 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                      7    2    6                                       8
     + 9214400 Rhoc r0  del  omm  Pi exp(2 I r omm) C40 Ei(-2 I r omm) r

                     6    8      5                                    8
     - 82112 Rhoc del  omm  Pi r0  exp(2 I r omm) C40 Ei(-2 I r omm) r

                 4       9  12              2   9      8
     - 900900 omm  C30 r0  r   - 2702700 omm  r0  C40 r

                    2   9  11                   11
     - 900900 b0 omm  r0  r   - 14288400 Rhoc r0   Pi C40

                     6   9  12                   7    2    2      8
     - 900900 C40 omm  r0  r   - 27027000 Rhoc r0  del  omm  C4S r

                       8        2      8                   5    4    2      11
     - 13513500 Rhoc r0  del omm  C4S r  - 22522500 Rhoc r0  del  omm  b0S r

                       5    2       4  8                   5    4    2      8
     - 2702700 Rhoc del  omm  C4S r0  r  - 13513500 Rhoc r0  del  omm  C4S r

                      4    5    2      11                   8        2      11
     - 4504500 Rhoc r0  del  omm  b0S r   - 22522500 Rhoc r0  del omm  b0S r

                       7    2    2      11
     - 45045000 Rhoc r0  del  omm  b0S r

                       6    3    2      11
     - 45045000 Rhoc r0  del  omm  b0S r

                       6    3    2      8                   9         2
     - 27027000 Rhoc r0  del  omm  C4S r  - 13759200 Rhoc r0  Pi C40 r

                       10                            10
     + 28108080 Rhoc r0   Pi C40 r - 85730400 Rhoc r0   del Pi C40

                        9    2                           8    3
     - 214326000 Rhoc r0  del  Pi C40 - 285768000 Rhoc r0  del  Pi C40

                        7    4                          6    5
     - 214326000 Rhoc r0  del  Pi C40 - 85730400 Rhoc r0  del  Pi C40

                       5    6                       3      9  12
     - 14288400 Rhoc r0  del  Pi C40 + 1801800 I omm  b0 r0  r

                   2   6        3  8               2   5        4  8
     - 27027000 omm  r0  C40 del  r  - 13513500 omm  r0  C40 del  r

                  2   4        5  8                 2   8      11
     - 2702700 omm  r0  C40 del  r  - 4504500 b0 omm  r0  del r

                     2   7    2  11                 2   6    3  11
     - 9009000 b0 omm  r0  del  r   - 9009000 b0 omm  r0  del  r

                     2   5    4  11                2   4    5  11
     - 4504500 b0 omm  r0  del  r   - 900900 b0 omm  r0  del  r

                      6   8      12                  6   7    2  12
     - 4504500 C40 omm  r0  del r   - 9009000 C40 omm  r0  del  r

                      6   6    3  12                  6   5    4  12
     - 9009000 C40 omm  r0  del  r   - 4504500 C40 omm  r0  del  r

                     6   4    5  12              4       8      12
     - 900900 C40 omm  r0  del  r   - 4504500 omm  C30 r0  del r

                  4       7    2  12              4       6    3  12
     - 9009000 omm  C30 r0  del  r   - 9009000 omm  C30 r0  del  r

                  4       5    4  12             4       4    5  12
     - 4504500 omm  C30 r0  del  r   - 900900 omm  C30 r0  del  r

                      9    2      11                   2   9      8
     - 4504500 Rhoc r0  omm  b0S r   - 2702700 Rhoc omm  r0  C4S r

                   2   8          8               2   7        2  8    /     2
     - 13513500 omm  r0  C40 del r  - 27027000 omm  r0  C40 del  r )  /  (omm
                                                                     /

      4           5  10
    r0  (r0 + del)  r  )

                10           3   10                  10
C1I := (30 bI r0   + 15 I omm  r0   C4I + 15 I omm r0   C3I

               5    3                     4    3          2
     + 27 I del  omm  Pi C40 r0 + 45 I del  omm  Pi C40 r0

               3    3          3                 5
     + 30 I del  omm  Pi C40 r0  + 9 I C30 Pi del  omm r0

                      4       2                  3       3            9
     + 15 I C30 Pi del  omm r0  + 10 I C30 Pi del  omm r0  + 150 bI r0  del

                8    2            7    3            6    4           5    5
     + 300 bI r0  del  + 300 bI r0  del  + 150 bI r0  del  + 30 bI r0  del

                  5    5              6    3                        6
     + 15 I omm r0  del  C3I + 6 I del  omm  Pi C40 + 2 I C30 Pi del  omm

               5    3   5               4    3   6
     + 15 I del  omm  r0  C4I + 75 I del  omm  r0  C4I

                3    3   7                2    3   8
     + 150 I del  omm  r0  C4I + 150 I del  omm  r0  C4I

                   3   9                   8    2                   7    3
     + 75 I del omm  r0  C4I + 150 I omm r0  del  C3I + 150 I omm r0  del  C3I

                  6    4                  9            /               5   5
     + 75 I omm r0  del  C3I + 75 I omm r0  del C3I)  /  (45 (r0 + del)  r0 )
                                                     /

            2              6                3   3                4   2
C5I := 4 omm  (4 C40 Pi del  + 20 C40 Pi del  r0  + 30 C40 Pi del  r0

                    5           9                 8    2
     + 18 C40 Pi del  r0 + 75 r0  del C4I + 150 r0  del  C4I

             7    3            6    4            5    5            10
     + 150 r0  del  C4I + 75 r0  del  C4I + 15 r0  del  C4I + 15 r0   C4I)

       /              5   5
      /  (5 (r0 + del)  r0 )
     /

                      8               5    4                4       4
C1E := (6 I C3E omm r0  + 3 C40 Pi del  omm  + 10 C40 Pi del  r0 omm

                    3   2    4          4    3       4
     + 10 C40 Pi del  r0  omm  + 6 I del  omm  C4E r0

                  2    3    4   2               2       6
     + 20 I C40 Pi  del  omm  r0  + 36 I C3E del  omm r0

                   3       5              4       4            8
     + 24 I C3E del  omm r0  + 6 I C3E del  omm r0  + 12 b0E r0

             3       5         2       6                7         4       4
     + 48 del  b0E r0  + 72 del  b0E r0  + 48 del b0E r0  + 12 del  b0E r0

                 2    5    4               3   7               2    3   6
     + 6 I C40 Pi  del  omm  + 24 I del omm  r0  C4E + 36 I del  omm  r0  C4E

               3    3   5                          7
     + 24 I del  omm  r0  C4E + 24 I C3E del omm r0

                  2    4    4             3   8        /       4           4
     + 20 I C40 Pi  del  omm  r0 + 6 I omm  r0  C4E)  /  (18 r0  (r0 + del) )
                                                     /

                    2   8               4                  3   2
C5E := 2 (90 C4E omm  r0  + 40 Pi b0 del  r0 + 40 Pi b0 del  r0

                   5             4    2   4              3    2   5
     + 12 Pi b0 del  + 90 C4E del  omm  r0  + 360 C4E del  omm  r0

                  2    2   6                  2   7                  4
     + 540 C4E del  omm  r0  + 360 C4E del omm  r0  + 30 I C30 Pi del  omm r0

                      3       2                 5        /       4           4
     + 30 I C30 Pi del  omm r0  + 9 I C30 Pi del  omm)  /  (15 r0  (r0 + del)
                                                       /

    )

                  6    4                    4   6
C1S := (675675 del  omm  Pi C40 - 450450 omm  r0  Pi C40

                     2    7   9                2    9   11
     - 1151800 C40 Pi  omm  r0  + 102640 C40 Pi  omm  r0

                        8   10                    3   9
     - 288288 C40 Pi omm  r0   + 1351350 I C4S omm  r0

                           9                           7   8
     + 1351350 I C3S omm r0  + 2303600 I C40 Pi del omm  r0

                          4    9   7                      3    9   8
     - 615840 I C40 Pi del  omm  r0  - 821120 I C40 Pi del  omm  r0

                          2    9   9                          9   10
     - 615840 I C40 Pi del  omm  r0  - 246336 I C40 Pi del omm  r0

                      2    6    8   4                   2    5    8   5
     - 360360 I C40 Pi  del  omm  r0  - 2522520 I C40 Pi  del  omm  r0

                       2    4    8   6                    2    3    8   7
     - 7207200 I C40 Pi  del  omm  r0  - 10810800 I C40 Pi  del  omm  r0

                       2    2    8   8                   2        8   9
     - 9009000 I C40 Pi  del  omm  r0  - 3963960 I C40 Pi  del omm  r0

                          5    7   4                       4    7   5
     + 460720 I C40 Pi del  omm  r0  + 2303600 I C40 Pi del  omm  r0

                           3    7   6                       2    7   7
     + 4607200 I C40 Pi del  omm  r0  + 4607200 I C40 Pi del  omm  r0

                         6    9   5                      5    9   6
     - 41056 I C40 Pi del  omm  r0  - 246336 I C40 Pi del  omm  r0

                       2    2    4   4                   2        4   5
     - 2252250 I C40 Pi  del  omm  r0  - 3153150 I C40 Pi  del omm  r0

                                 4                          3   4
     + 270270 I C30 Pi del omm r0  + 810810 I C40 Pi del omm  r0

                       2    5    4                      2    4    4   2
     + 5855850 I C40 Pi  del  omm  r0 + 9009000 I C40 Pi  del  omm  r0

                       2    3    4   3              3   3    4
     + 4504500 I C40 Pi  del  omm  r0  + 2252250 del  r0  omm  Pi C40

                  4   2    4                     5    4
     + 4504500 del  r0  omm  Pi C40 + 2927925 del  omm  Pi r0 C40

                     5    4                     2   4    4
     - 1576575 del r0  omm  Pi C40 - 1126125 del  r0  omm  Pi C40

                         3    8   7                     2    8   8
     - 4324320 C40 Pi del  omm  r0  - 3603600 C40 Pi del  omm  r0

                             8   9                 2    5    7   4
     - 1585584 C40 Pi del omm  r0  - 1151800 C40 Pi  del  omm  r0

                     2    4    7   5                  2    3    7   6
     - 5759000 C40 Pi  del  omm  r0  - 11518000 C40 Pi  del  omm  r0

                     2        7   8                2    6    9   5
     - 5759000 C40 Pi  del omm  r0  + 102640 C40 Pi  del  omm  r0

                    2    5    9   6                 2    4    9   7
     + 615840 C40 Pi  del  omm  r0  + 1539600 C40 Pi  del  omm  r0

                     2    3    9   8                 2    2    9   9
     + 2052800 C40 Pi  del  omm  r0  + 1539600 C40 Pi  del  omm  r0

                    2        9   10                    6    8   4
     + 615840 C40 Pi  del omm  r0   - 144144 C40 Pi del  omm  r0

                         5    8   5                     4    8   6
     - 1009008 C40 Pi del  omm  r0  - 2882880 C40 Pi del  omm  r0

                      2    2    7   7                    5    3   4
     - 11518000 C40 Pi  del  omm  r0  + 1351350 I C4S del  omm  r0

                        4    3   5                     3    3   6
     + 6756750 I C4S del  omm  r0  + 13513500 I C4S del  omm  r0

                         2    3   7                        3   8
     + 13513500 I C4S del  omm  r0  + 6756750 I C4S del omm  r0

                        5       4                    4       5
     + 1351350 I C3S del  omm r0  + 6756750 I C3S del  omm r0

                         3       6                     2       7
     + 13513500 I C3S del  omm r0  + 13513500 I C3S del  omm r0

                               8                     9   11
     + 6756750 I C3S del omm r0  - 41056 I C40 Pi omm  r0

                      2    8   10                      7   9
     - 720720 I C40 Pi  omm  r0   + 460720 I C40 Pi omm  r0

                       2    6    4                  2    4   6
     + 1351350 I C40 Pi  del  omm  - 900900 I C40 Pi  omm  r0

                          3   5                        5
     + 270270 I C40 Pi omm  r0  + 90090 I C30 Pi omm r0

                  8                      7    2                  6    3
     + 13513500 r0  del b0S + 27027000 r0  del  b0S + 27027000 r0  del  b0S

                  5    4                 4    5                 9        /
     + 13513500 r0  del  b0S + 2702700 r0  del  b0S + 2702700 r0  b0S)  /  (
                                                                       /

              4
    4054050 r0

         4            3    2        2    3           4      5     5
    (5 r0  del + 10 r0  del  + 10 r0  del  + 5 r0 del  + del  + r0 ))

                                 2   8                 2   4
C5S := 2/15 I (-450 I C4S del omm  r0  + 20 I Pi b0 del  r0

                    2    2   7                    5                3    2   6
     - 900 I C4S del  omm  r0  + 28 I Pi b0 del r0  - 900 I C4S del  omm  r0

                     4   2                 3   3                      2   4
     - 80 I Pi b0 del  r0  - 40 I Pi b0 del  r0  - 18 I C40 Pi del omm  r0

                     5                    6               6
     - 52 I Pi b0 del  r0 - 12 I Pi b0 del  + 8 I Pi b0 r0

                   5    2   4               2   9                 2   5
     - 90 I C4S del  omm  r0  - 90 I C4S omm  r0  - 6 I C40 Pi omm  r0

                    4    2   5                  6               6
     - 450 I C4S del  omm  r0  - 6 C30 Pi omm r0  + 9 C30 Pi del  omm

                           5                5                       4       2
     - 21 C30 Pi del omm r0  + 39 C30 Pi del  omm r0 + 60 C30 Pi del  omm r0

                    3       3                2       4    /    4
     + 30 C30 Pi del  omm r0  - 15 C30 Pi del  omm r0 )  /  (r0
                                                        /

         4            3    2        2    3           4      5     5
    (5 r0  del + 10 r0  del  + 10 r0  del  + 5 r0 del  + del  + r0 ))

                       2   20           8    3                  7    4
b0E := - (-1155 bI omm~  r0   + 10395 r0  del  Pi C40 + 41580 r0  del  Pi C40

               6    5                   5    6                         10
     + 87318 r0  del  Pi C40 + 116424 r0  del  Pi C40 + 5544 C40 Pi del   r0

                       9   2                   8   3                    7   4
     + 24255 C40 Pi del  r0  + 62370 C40 Pi del  r0  + 103950 C40 Pi del  r0

                          6        6                      5        7
     + 184338 I C40 Pi del  omm~ r0  + 135828 I C40 Pi del  omm~ r0

                         4        8                     3        9
     + 62370 I C40 Pi del  omm~ r0  + 13860 I C40 Pi del  omm~ r0

                       11     3   3                    10     3   4
     - 495 I C40 Pi del   omm~  r0  - 4785 I C40 Pi del   omm~  r0

                         9     3   5                     8     3   6
     - 20625 I C40 Pi del  omm~  r0  - 51975 I C40 Pi del  omm~  r0

                         7     3   7                    3     3   11
     - 84150 I C40 Pi del  omm~  r0  - 4620 I C40 Pi del  omm~  r0

                         6     3   8                     5     3   9
     - 90090 I C40 Pi del  omm~  r0  - 62370 I C40 Pi del  omm~  r0

                         4     3   10                   11
     - 25410 I C40 Pi del  omm~  r0   + 924 I C40 Pi del   omm~ r0

                        10        2                     9        3
     + 9009 I C40 Pi del   omm~ r0  + 39270 I C40 Pi del  omm~ r0

                          8        4                      7        5
     + 100485 I C40 Pi del  omm~ r0  + 166320 I C40 Pi del  omm~ r0

                  10     2   10               9     2   11
     - 1155 bI del   omm~  r0   - 11550 bI del  omm~  r0

                   8     2   12                7     2   13
     - 51975 bI del  omm~  r0   - 138600 bI del  omm~  r0

                    6     2   14                5     2   15
     - 242550 bI del  omm~  r0   - 291060 bI del  omm~  r0

                    4     2   16                3     2   17
     - 242550 bI del  omm~  r0   - 138600 bI del  omm~  r0

                   2     2   18                    2   19                 11
     - 51975 bI del  omm~  r0   - 11550 bI del omm~  r0   + 567 C40 Pi del

                     11     2   2                  10     2   3
     - 770 C40 Pi del   omm~  r0  - 7480 C40 Pi del   omm~  r0

                       9     2   4                   8     2   5
     - 32450 C40 Pi del  omm~  r0  - 82500 C40 Pi del  omm~  r0

                        7     2   6                    6     2   7
     - 135300 C40 Pi del  omm~  r0  - 147840 C40 Pi del  omm~  r0

                        5     2   8                   4     2   9
     - 106260 C40 Pi del  omm~  r0  - 46200 C40 Pi del  omm~  r0

                      3     2   10                  10     4   5
     - 9240 C40 Pi del  omm~  r0   + 1584 C40 Pi del   omm~  r0

                      9     4   6                   8     4   7
     + 6765 C40 Pi del  omm~  r0  + 16830 C40 Pi del  omm~  r0

                       7     4   8                   6     4   9
     + 26730 C40 Pi del  omm~  r0  + 27720 C40 Pi del  omm~  r0

                       5     4   10                  4     4   11
     + 18249 C40 Pi del  omm~  r0   + 6930 C40 Pi del  omm~  r0

                      3     4   12                 11     2   4
     + 1155 C40 Pi del  omm~  r0   + 165 C30 Pi del   omm~  r0

                     11     4   4                  10     2   5
     + 165 C40 Pi del   omm~  r0  + 1584 C30 Pi del   omm~  r0

                      9     2   6                   8     2   7
     + 6765 C30 Pi del  omm~  r0  + 16830 C30 Pi del  omm~  r0

                       7     2   8                   6     2   9
     + 26730 C30 Pi del  omm~  r0  + 27720 C30 Pi del  omm~  r0

                       5     2   10                  4     2   11
     + 18249 C30 Pi del  omm~  r0   + 6930 C30 Pi del  omm~  r0

                      3     2   12    /                 10   10     2
     + 1155 C30 Pi del  omm~  r0  )  /  (1155 (r0 + del)   r0   omm~ )
                                    /

                              3   2           2                    2
                    4 omm~ del  Pi  C40 (3 del  + 10 r0 del + 10 r0 )
          CinE := - -------------------------------------------------
                                        4           4
                                   15 r0  (r0 + del)

                       2   10                3       3
b0S := - (-1155 bI omm~  r0   - 495 I Pi omm~  C40 r0  del

                                           4         4
     + 924 I Pi C40 r0 del omm~ + 165 Pi r0  del omm~  C40

                  2                      3          4               5     4
     - 231 I Pi r0  C40 omm~ + 165 I omm~  Pi C40 r0  - 66 C40 Pi r0  omm~

                  2       2               5     2
     - 770 Pi omm~  C40 r0  del - 66 Pi r0  omm~  C30

                4         2                3         2
     + 165 Pi r0  del omm~  C30 + 220 Pi r0  C40 omm~  - 126 C40 Pi r0

                         /         10     2
     + 567 Pi del C40)  /  (1155 r0   omm~ )
                       /

                     8   15                   10   17
C3S = - (2702700 omm~  r0   C3I - 2702700 omm~   r0   C3I

                        6   13
     + 64864800 C3I omm~  r0   - 1701000 C40 Pi r0 + 9355500 Pi del C40

                            11   12                9   12
     + 9409920 I C40 Pi omm~   r0   - 720720 I omm~  r0   C30 Pi

                              14   14              8   10
     + 6295008 C40 Pi del omm~   r0   + 360360 omm~  r0   C30 Pi del

                   16   16                          15   15       2
     + 1235264 omm~   r0   C40 Pi del - 2358480 omm~   r0   C40 Pi  del

                 18   18                          17   17       2
     - 82112 omm~   r0   C40 Pi del - 1541840 omm~   r0   C40 Pi  del

                  10   12                            2         11   11
     - 360360 omm~   r0   C30 Pi del - 2702700 C40 Pi  del omm~   r0

                               10   10                  2         9   9
     - 12638340 C40 Pi del omm~   r0   - 64864800 C40 Pi  del omm~  r0

                               8   8                           6   6
     + 22059180 C40 Pi del omm~  r0  - 54705690 C40 Pi del omm~  r0

                      2         13   13                          12   12
     + 22463340 C40 Pi  del omm~   r0   - 8144136 C40 Pi del omm~   r0

                    17   18                       18   19       2
     + 905024 I omm~   r0   C40 Pi - 205280 I omm~   r0   C40 Pi

                     16   17       2                        15   16
     + 8274640 I omm~   r0   C40 Pi  - 3030656 I C40 Pi omm~   r0

                            7   10                3          4
     - 2702700 I C30 Pi omm~  r0   + 447930 I omm~  Pi C40 r0

                   8     5                       14     13
     + 2162160 I r0  omm~  C30 Pi - 27924048 I r0   omm~   C40 Pi

                    15     14       2                    2     12   13
     + 24244720 I r0   omm~   C40 Pi  - 65376480 I C40 Pi  omm~   r0

                 8     6                             2
     + 8648640 r0  omm~  C30 Pi del - 3402000 I Pi r0  C40 omm~

                        2     10   11                         9   10
     + 27027000 I C40 Pi  omm~   r0   - 17863560 I C40 Pi omm~  r0

                        2     8   9                         7   8
     - 21621600 I C40 Pi  omm~  r0  + 11854440 I C40 Pi omm~  r0

                             5   6                 4         4
     - 16526070 I C40 Pi omm~  r0  + 25972380 Pi r0  del omm~  C40

                      2       2                     9   11
     - 8156295 Pi omm~  C40 r0  del + 1441440 I omm~  r0   C30 Pi del

                    18   18       2                    17   17
     - 205280 I omm~   r0   C40 Pi  del + 616736 I omm~   r0   C40 Pi del

                     16   16       2                                7   9
     + 3088160 I omm~   r0   C40 Pi  del + 5405400 I C30 Pi del omm~  r0

                               15   15                8     8       2
     + 943392 I C40 Pi del omm~   r0   + 32432400 I r0  omm~  C40 Pi  del

                   7     5                           14     14       2
     - 4324320 I r0  omm~  C30 Pi del + 15737520 I r0   omm~   C40 Pi  del

                   13     13                              3       3
     - 8985336 I r0   omm~   C40 Pi del - 792855 I Pi omm~  C40 r0  del

                                                        2         12   12
     + 18711000 I Pi C40 r0 del omm~ - 19459440 I C40 Pi  del omm~   r0

                                11   11                    2         10   10
     + 3037320 I C40 Pi del omm~   r0   - 40540500 I C40 Pi  del omm~   r0

                                 9   9                             7   7
     + 24851970 I C40 Pi del omm~  r0  - 30114630 I C40 Pi del omm~  r0

                                 5   5             9     6
     + 56658015 I C40 Pi del omm~  r0  - 4324320 r0  omm~  C30 Pi

                      9   16                          7   14
     + 10810800 I omm~  r0   C3I + 40540500 I C3I omm~  r0

                          5   12                      14   15
     - 32432400 I C3I omm~  r0   + 9697888 C40 Pi omm~   r0

                   15   16       2               16   17
     + 7576640 omm~   r0   C40 Pi  + 3309856 omm~   r0   C40 Pi

                  8   11                     10   13
     - 180180 omm~  r0   C30 Pi + 180180 omm~   r0   C30 Pi

                 18   19                      17   18       2
     - 82112 omm~   r0   C40 Pi - 2262560 omm~   r0   C40 Pi

                           12   13                  2     11   12
     - 25970412 C40 Pi omm~   r0   - 25841400 C40 Pi  omm~   r0

                          10   11                  2     9   10
     + 9420840 C40 Pi omm~   r0   + 43243200 C40 Pi  omm~  r0

                           8   9                       6   7
     - 13951080 C40 Pi omm~  r0  + 17610840 C40 Pi omm~  r0

                      2     13   14                    5     4
     + 69810120 C40 Pi  omm~   r0   - 7407720 C40 Pi r0  omm~

                    3         2    /            12     5
     + 1340010 Pi r0  C40 omm~ )  /  (2702700 r0   omm~  (2 I - omm~ r0)
                                 /

         3   3
    (omm~  r0  I + 3 I r0 omm~ + 3) (r0 omm~ I + 2))

                                                                  7   12
C4S = - (18900 I Pi r0 C40 - 103950 I Pi C40 del - 360360 C4I omm~  r0

                 11   16                  9   14
     + 60060 omm~   r0   C4I + 180180 omm~  r0   C4I

                            11   11                         9   9
     + 28028 C40 Pi del omm~   r0   + 124982 C40 Pi del omm~  r0

                            7   7                        5   5
     + 16874 C40 Pi del omm~  r0  + 58149 C40 Pi del omm~  r0

                        10   11                      8   9
     - 572 I C40 Pi omm~   r0   + 80938 I C40 Pi omm~  r0

                          6   7                     12   13
     + 21710 I C40 Pi omm~  r0  - 4004 I C40 Pi omm~   r0

                  4          5              3         2
     + 1062 I omm~  Pi C40 r0  - 714 I Pi r0  C40 omm~

                    3       3
     + 93618 Pi omm~  C40 r0  del + 155925 Pi C40 r0 del omm~

                             10   10                           8   8
     - 2574 I C40 Pi del omm~   r0   - 140855 I C40 Pi del omm~  r0

                              6   6                 4       4
     - 47073 I C40 Pi del omm~  r0  + 6951 I Pi omm~  C40 r0  del

                        2         2                         12   12
     + 12663 I Pi C40 r0  del omm~  + 6006 I C40 Pi del omm~   r0

                    8   13                    10   15
     - 540540 I omm~  r0   C4I - 120120 I omm~   r0   C4I

                        9   10                   7   8
     - 69212 C40 Pi omm~  r0   + 4004 C40 Pi omm~  r0

                        5   6                    11   12
     - 15782 C40 Pi omm~  r0  - 16016 C40 Pi omm~   r0

                  2                      3          4    /
     - 28350 Pi r0  C40 omm~ - 19404 omm~  Pi C40 r0 )  /  (60060
                                                       /

         3   3                          7   12
    (omm~  r0  I + 3 I r0 omm~ + 3) omm~  r0   (r0 omm~ I + 2))

CinI = 1/1351350 (-283500 I Pi r0 C40 + 1559250 I Pi C40 del

                   13     8
     + 1351350 I r0   omm~  CinS exp(2 I r0 omm~)

                           10   11                       8   9
     + 557200 I C40 Pi omm~   r0   - 444748 I C40 Pi omm~  r0

                           6   7                       12   13
     - 137460 I C40 Pi omm~  r0  - 349872 I C40 Pi omm~   r0

                    4          5                 3         2
     - 113580 I omm~  Pi C40 r0  + 719460 I Pi r0  C40 omm~

                             11   11                        9   9
     - 195688 C40 Pi del omm~   r0   + 36036 C40 Pi del omm~  r0

                             7   7                         5   5
     + 764958 C40 Pi del omm~  r0  - 685755 C40 Pi del omm~  r0

               13     13                             3       3
     + 41056 r0   omm~   C40 Pi del + 2164050 Pi omm~  C40 r0  del

     - 3898125 Pi C40 r0 del omm~

                                                           9   10
     + 720720 C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi omm~  r0

                              10   10                           8   8
     - 61808 I C40 Pi del omm~   r0   + 571332 I C40 Pi del omm~  r0

                               6   6                   4       4
     + 117990 I C40 Pi del omm~  r0  + 760410 I Pi omm~  C40 r0  del

                          2         2                           12   12
     - 4088070 I Pi C40 r0  del omm~  - 205728 I C40 Pi del omm~   r0

                  13   14
     + 740800 omm~   r0   C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi

                                                            11   12
     - 1842880 C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi omm~   r0

                                                                9   9
     - 1081080 C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi del omm~  r0

                   13     12
     - 2074592 I r0   omm~   C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi

                 15     14
     + 82112 I r0   omm~   C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi

                                                              8   9
     - 1441440 I C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi omm~  r0

                13     13
     + 452512 r0   omm~   C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi del

                 14     14
     + 82112 I r0   omm~   C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi del

                                                                  8   8
     + 2162160 I C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi del omm~  r0

                  12     12
     - 576576 I r0   omm~   C40 Ei(-2 I r0 omm~) exp(2 I r0 omm~) Pi del

                   7   12                                 14     13
     + 2702700 omm~  r0   CinS exp(2 I r0 omm~) + 41056 r0   omm~   C40 Pi

                         9   10                     7   8
     - 158288 C40 Pi omm~  r0   - 478284 C40 Pi omm~  r0

                         5   6                     11   12
     + 186090 C40 Pi omm~  r0  - 872624 C40 Pi omm~   r0

                   2                       3          4    /
     + 708750 Pi r0  C40 omm~ - 333900 omm~  Pi C40 r0 )  /  (exp(2 I r0 omm~)
                                                         /

        7   12
    omm~  r0   (r0 omm~ I + 2))

                       12     5                   5   12
C3E = (-8108100 C3S del   omm~  - 8108100 C3S omm~  r0

                        16     15                 2    15     14
     - 288288 C40 Pi del   omm~   - 2303600 C40 Pi  del   omm~

                         8     5                    10     5   2
     - 1621620 C30 Pi del  omm~  - 535134600 C3S del   omm~  r0

                         9     5   3                     8     5   4
     - 1783782000 C3S del  omm~  r0  - 4013509500 C3S del  omm~  r0

                         7     5   5                     6     5   6
     - 6421615200 C3S del  omm~  r0  - 7491884400 C3S del  omm~  r0

                         5     5   7                     4     5   8
     - 6421615200 C3S del  omm~  r0  - 4013509500 C3S del  omm~  r0

                         3     5   9                    2     5   10
     - 1783782000 C3S del  omm~  r0  - 535134600 C3S del  omm~  r0

                            5   11                   11     5
     - 97297200 C3S del omm~  r0   - 97297200 C3S del   omm~  r0

                                2   2                     2    9     9
     - 1474200 I C40 Pi del omm~  r0  - 127026900 I C40 Pi  del  omm~  r0

                         2    8     9   2
     - 535134600 I C40 Pi  del  omm~  r0

                          2    7     9   3
     - 1329728400 I C40 Pi  del  omm~  r0

                          2    6     9   4
     - 2156754600 I C40 Pi  del  omm~  r0

                          2    5     9   5
     - 2383781400 I C40 Pi  del  omm~  r0

                          2    4     9   6
     - 1816214400 I C40 Pi  del  omm~  r0

                         2    3     9   7                     2    2     9   8
     - 940539600 I C40 Pi  del  omm~  r0  - 316215900 I C40 Pi  del  omm~  r0

                        2         9   9                       10     8
     - 62162100 I C40 Pi  del omm~  r0  + 5585580 I C30 Pi del   omm~  r0

                            9     8   2                        8     8   3
     + 26126100 I C30 Pi del  omm~  r0  + 72972900 I C30 Pi del  omm~  r0

                              9     12   4
     + 1167840960 I C40 Pi del  omm~   r0

                              8     12   5                         7     8   4
     + 2016492192 I C40 Pi del  omm~   r0  + 135135000 I C30 Pi del  omm~  r0

                             6     8   5                         5     8   6
     + 174053880 I C30 Pi del  omm~  r0  + 158918760 I C30 Pi del  omm~  r0

                             4     8   7                        3     8   8
     + 102702600 I C30 Pi del  omm~  r0  + 45945900 I C30 Pi del  omm~  r0

                            2     8   9                            8   10
     + 13513500 I C30 Pi del  omm~  r0  + 2342340 I C30 Pi del omm~  r0

                         2    11     11
     - 134280900 I C40 Pi  del   omm~   r0

                         2    10     11   2
     - 723680100 I C40 Pi  del   omm~   r0

                          2    9     11   3
     - 2362717500 I C40 Pi  del  omm~   r0

                          2    8     11   4
     - 5204628000 I C40 Pi  del  omm~   r0

                          2    7     11   5
     - 8149026600 I C40 Pi  del  omm~   r0

                          2    6     11   6
     - 9299089800 I C40 Pi  del  omm~   r0

                          2    5     11   7
     - 7792270200 I C40 Pi  del  omm~   r0

                          2    4     11   8
     - 4758682500 I C40 Pi  del  omm~   r0

                          2    3     11   9
     - 2065420500 I C40 Pi  del  omm~   r0

                         2    2     11   10
     - 604761300 I C40 Pi  del  omm~   r0

                         2         11   11                        8     6
     - 107253900 I C40 Pi  del omm~   r0   + 13513500 I C30 Pi del  omm~  r0

                            7     6   2                         6     6   3
     + 49729680 I C30 Pi del  omm~  r0  + 105945840 I C30 Pi del  omm~  r0

                             5     6   4                         4     6   5
     + 143783640 I C30 Pi del  omm~  r0  + 128648520 I C30 Pi del  omm~  r0

                            3     6   6                        2     6   7
     + 75675600 I C30 Pi del  omm~  r0  + 28108080 I C30 Pi del  omm~  r0

                                6   8                       6     6
     + 5945940 I C30 Pi del omm~  r0  - 9781200 I C40 Pi del  omm~  r0

                            5     6   2                        4     6   3
     - 25714260 I C40 Pi del  omm~  r0  - 36808200 I C40 Pi del  omm~  r0

                            3     6   4                        2     6   5
     - 30759300 I C40 Pi del  omm~  r0  - 14826240 I C40 Pi del  omm~  r0

                                6   6                        4     4
     - 3732300 I C40 Pi del omm~  r0  - 10656360 I C40 Pi del  omm~  r0

                            3     4   2                        2     4   3
     - 17528940 I C40 Pi del  omm~  r0  - 13745160 I C40 Pi del  omm~  r0

                                4   4                       2     2
     - 4980690 I C40 Pi del omm~  r0  - 2358720 I C40 Pi del  omm~  r0

     - 2764125 I C40 Pi del - 425250 I C40 Pi r0

                          13     13                         12     13   2
     - 12726624 C40 Pi del   omm~   r0 - 86743488 C40 Pi del   omm~   r0

                           11     13   3                        10     13   4
     - 363055680 C40 Pi del   omm~   r0  - 1042627872 C40 Pi del   omm~   r0

                            9     13   5                        8     13   6
     - 2173705248 C40 Pi del  omm~   r0  - 3393232128 C40 Pi del  omm~   r0

                            7     13   7                        6     13   8
     - 4029607296 C40 Pi del  omm~   r0  - 3658580640 C40 Pi del  omm~   r0

                            5     13   9                        4     13   10
     - 2527503264 C40 Pi del  omm~   r0  - 1307976384 C40 Pi del  omm~   r0

                           3     13   11                       2     13   12
     - 491709504 C40 Pi del  omm~   r0   - 126947808 C40 Pi del  omm~   r0

                      2    14     14                      2    13     14   2
     - 33938160 C40 Pi  del   omm~   r0 - 233256240 C40 Pi  del   omm~   r0

                       2    12     14   3
     - 992096560 C40 Pi  del   omm~   r0

                        2    11     14   4
     - 2920248240 C40 Pi  del   omm~   r0

                        2    10     14   5
     - 6301254960 C40 Pi  del   omm~   r0

                         2    9     14   6
     - 10296606320 C40 Pi  del  omm~   r0

                         2    8     14   7
     - 12974298480 C40 Pi  del  omm~   r0

                         2    7     14   8
     - 12710103120 C40 Pi  del  omm~   r0

                        2    6     16   11
     + 1643882240 C40 Pi  del  omm~   r0

                       2    5     16   12                   2    4     16   13
     + 896663040 C40 Pi  del  omm~   r0   + 373609600 C40 Pi  del  omm~   r0

                       2    3     16   14                  2    2     16   15
     + 114956800 C40 Pi  del  omm~   r0   + 24633600 C40 Pi  del  omm~   r0

                         15     15                         14     15   2
     - 4900896 C40 Pi del   omm~   r0 - 38918880 C40 Pi del   omm~   r0

                           13     15   3                       12     15   4
     - 191711520 C40 Pi del   omm~   r0  - 655855200 C40 Pi del   omm~   r0

                            11     15   5                        10     15   6
     - 1652755104 C40 Pi del   omm~   r0  - 3174339168 C40 Pi del   omm~   r0

                            9     15   7                        8     15   8
     - 4740896160 C40 Pi del  omm~   r0  - 5565399840 C40 Pi del  omm~   r0

                            7     15   9                        6     15   10
     - 5153148000 C40 Pi del  omm~   r0  - 3751491744 C40 Pi del  omm~   r0

                            5     15   11                       4     15   12
     - 2124970848 C40 Pi del  omm~   r0   - 918197280 C40 Pi del  omm~   r0

                           3     15   13                      2     15   14
     - 292612320 C40 Pi del  omm~   r0   - 64864800 C40 Pi del  omm~   r0

                    2    16     16                    2    15     16   2
     + 205280 C40 Pi  del   omm~   r0 + 3284480 C40 Pi  del   omm~   r0

                      2    14     16   3                   2    13     16   4
     + 24633600 C40 Pi  del   omm~   r0  + 114956800 C40 Pi  del   omm~   r0

                       2    12     16   5                   2    8     8
     + 373609600 C40 Pi  del   omm~   r0  + 113513400 C40 Pi  del  omm~  r0

                       2    7     8   2                   2    6     8   3
     + 421621200 C40 Pi  del  omm~  r0  + 908107200 C40 Pi  del  omm~  r0

                        2    5     8   4                    2    4     8   5
     + 1248647400 C40 Pi  del  omm~  r0  + 1135134000 C40 Pi  del  omm~  r0

                       2    3     8   6                   2    2     8   7
     + 681080400 C40 Pi  del  omm~  r0  + 259459200 C40 Pi  del  omm~  r0

                          7     5                         6     5   2
     - 11891880 C30 Pi del  omm~  r0 - 37837800 C30 Pi del  omm~  r0

                          5     5   3                      4     5   4
     - 68108040 C30 Pi del  omm~  r0  - 75675600 C30 Pi del  omm~  r0

                          3     5   5                      2     5   6
     - 52972920 C30 Pi del  omm~  r0  - 22702680 C30 Pi del  omm~  r0

                        2    6     14   9
     - 9680150480 C40 Pi  del  omm~   r0

                        2    5     14   10
     - 5684799120 C40 Pi  del  omm~   r0

                        2    4     14   11
     - 2527958160 C40 Pi  del  omm~   r0

                       2    3     14   12                   2    2     14   13
     - 823972240 C40 Pi  del  omm~   r0   - 185836560 C40 Pi  del  omm~   r0

                         14     8                         13     8   2
     + 40540500 I C3S del   omm~  r0 + 283783500 I C3S del   omm~  r0

                           12     8   3                       11     8   4
     + 1229728500 I C3S del   omm~  r0  + 3689185500 I C3S del   omm~  r0

                           10     8   5                        9     8   6
     + 8116208100 I C3S del   omm~  r0  + 13527013500 I C3S del  omm~  r0

                            8     8   7                        7     8   8
     + 17391874500 I C3S del  omm~  r0  + 17391874500 I C3S del  omm~  r0

                            6     8   9                       5     8   10
     + 13527013500 I C3S del  omm~  r0  + 8116208100 I C3S del  omm~  r0

                           4     8   11                       3     8   12
     + 3689185500 I C3S del  omm~  r0   + 1229728500 I C3S del  omm~  r0

                          2     8   13                          8   14
     + 283783500 I C3S del  omm~  r0   + 40540500 I C3S del omm~  r0

                       2    14     13                   2     13   14
     - 2162160 I C40 Pi  del   omm~   - 3708480 I C40 Pi  omm~   r0

                            8     6   5                        7     6   6
     + 10435124700 I C3S del  omm~  r0  + 13913499600 I C3S del  omm~  r0

                            6     6   7                        5     6   8
     + 13913499600 I C3S del  omm~  r0  + 10435124700 I C3S del  omm~  r0

                           4     6   9                       3     6   10
     + 5797291500 I C3S del  omm~  r0  + 2318916600 I C3S del  omm~  r0

                          2     6   11                           6   12
     + 632431800 I C3S del  omm~  r0   + 105405300 I C3S del omm~  r0

                           9     6                       6   9
     + 1621620 I C30 Pi del  omm~  + 540540 I C30 Pi omm~  r0

                           7     6                    2    10     9
     - 1570140 I C40 Pi del  omm~  - 13513500 I C40 Pi  del   omm~

                       2     9   10                      11     8
     - 5405400 I C40 Pi  omm~  r0   + 540540 I C30 Pi del   omm~

                           8   11                    2    12     11
     + 180180 I C30 Pi omm~  r0   - 11415300 I C40 Pi  del   omm~

                           6   7                       5     4
     - 360360 I C40 Pi omm~  r0  - 2509650 I C40 Pi del  omm~

                           4   5                       3     2
     - 617760 I C40 Pi omm~  r0  - 1081080 I C40 Pi del  omm~

                           2   3                      12     6
     - 196560 I C40 Pi omm~  r0  + 105405300 I C3S del   omm~  r0

                          11     6   2                       10     6   3
     + 632431800 I C3S del   omm~  r0  + 2318916600 I C3S del   omm~  r0

                           9     6   4                   2    11     16   6
     + 5797291500 I C3S del  omm~  r0  + 896663040 C40 Pi  del   omm~   r0

                        2    10     16   7
     + 1643882240 C40 Pi  del   omm~   r0

                        2    9     16   8                    2    8     16   9
     + 2348403200 C40 Pi  del  omm~   r0  + 2641953600 C40 Pi  del  omm~   r0

                        2    7     16   10                      6     7   2
     + 2348403200 C40 Pi  del  omm~   r0   - 27297270 C40 Pi del  omm~  r0

                          5     7   3                      4     7   4
     - 48378330 C40 Pi del  omm~  r0  - 52702650 C40 Pi del  omm~  r0

                       2    2     12   11                      11     11
     - 227691360 C40 Pi  del  omm~   r0   - 53712360 C40 Pi del   omm~   r0

                           10     11   2                       9     11   3
     - 289472040 C40 Pi del   omm~   r0  - 945087000 C40 Pi del  omm~   r0

                            8     11   4                        7     11   5
     - 2081851200 C40 Pi del  omm~   r0  - 3259610640 C40 Pi del  omm~   r0

                            6     11   6                        5     11   7
     - 3719635920 C40 Pi del  omm~   r0  - 3116908080 C40 Pi del  omm~   r0

                            4     11   8                       3     11   9
     - 1903473000 C40 Pi del  omm~   r0  - 826168200 C40 Pi del  omm~   r0

                           2     11   10                      3     7   5
     - 241904520 C40 Pi del  omm~   r0   - 35945910 C40 Pi del  omm~  r0

                          2     7   6                  2    12     12
     - 14864850 C40 Pi del  omm~  r0  - 59570160 C40 Pi  del   omm~   r0

                       2    11     12   2
     - 344448000 C40 Pi  del   omm~   r0

                        2    10     12   3
     - 1215408480 C40 Pi  del   omm~   r0

                        2    9     12   4                      3     3
     - 2919602400 C40 Pi  del  omm~   r0  - 14994315 C40 Pi del  omm~  r0

                          2     3   2                     5     5
     - 16752015 C40 Pi del  omm~  r0  - 4763070 C40 Pi del  omm~  r0

                         4     5   2                      3     5   3
     - 9722700 C40 Pi del  omm~  r0  - 10050300 C40 Pi del  omm~  r0

                         2     5   4                       9     8
     - 5352750 C40 Pi del  omm~  r0  - 5328180 I C40 Pi del  omm~

                            8   9                      11     10
     - 2007720 I C40 Pi omm~  r0  + 540540 I C40 Pi del   omm~

                           10   11                       13     12
     + 180180 I C40 Pi omm~   r0   + 1899456 I C40 Pi del   omm~

                            12   13                      16   17
     + 1034592 I C40 Pi omm~   r0   - 82112 I C40 Pi omm~   r0

                      2    16     15                   2     15   16
     - 720720 I C40 Pi  del   omm~   - 1441440 I C40 Pi  omm~   r0

                          15     14                       14   15
     + 921440 I C40 Pi del   omm~   + 675104 I C40 Pi omm~   r0

                       2     11   12                      9     9
     - 8712600 I C40 Pi  omm~   r0   - 44118360 C40 Pi del  omm~  r0

                           8     9   2                       7     9   3
     - 186254640 C40 Pi del  omm~  r0  - 463937760 C40 Pi del  omm~  r0

                           6     9   4                       5     9   5
     - 754593840 C40 Pi del  omm~  r0  - 836755920 C40 Pi del  omm~  r0

                           4     9   6                       3     9   7
     - 639999360 C40 Pi del  omm~  r0  - 332972640 C40 Pi del  omm~  r0

                           2     9   8                    2    8     12   5
     - 112586760 C40 Pi del  omm~  r0  - 5041230480 C40 Pi  del  omm~   r0

                        2    7     12   6                    2    6     12   7
     - 6436235520 C40 Pi  del  omm~   r0  - 6150830400 C40 Pi  del  omm~   r0

                        2    5     12   8                    2    4     12   9
     - 4399068960 C40 Pi  del  omm~   r0  - 2325008400 C40 Pi  del  omm~   r0

                       2    3     12   10                     7     7
     - 882435840 C40 Pi  del  omm~   r0   - 8687250 C40 Pi del  omm~  r0

                               11   11                           9   9
     - 42901560 C40 Pi del omm~   r0   - 22290840 C40 Pi del omm~  r0

                              7   7                          5   5
     - 3359070 C40 Pi del omm~  r0  - 1267110 C40 Pi del omm~  r0

                   16   16       2                              15   15
     + 3284480 omm~   r0   C40 Pi  del - 8936928 C40 Pi del omm~   r0

                  8     8       2                 7     5
     + 56756700 r0  omm~  C40 Pi  del - 5405400 r0  omm~  C30 Pi del

                  14     14       2                  13     13
     - 25932240 r0   omm~   C40 Pi  del - 20148960 r0   omm~   C40 Pi del

                      2         12   12                  3       3
     - 35786400 C40 Pi  del omm~   r0   - 7341705 Pi omm~  C40 r0  del

                                                     2    14     15   2
     - 3189375 Pi C40 r0 del omm~ - 97297200 I C40 Pi  del   omm~   r0

                         2    13     15   3
     - 479278800 I C40 Pi  del   omm~   r0

                          2    12     15   4
     - 1639638000 I C40 Pi  del   omm~   r0

                          2    11     15   5
     - 4131887760 I C40 Pi  del   omm~   r0

                          2    10     15   6
     - 7935847920 I C40 Pi  del   omm~   r0

                           2    9     15   7
     - 11852240400 I C40 Pi  del  omm~   r0

                           2    8     15   8
     - 13913499600 I C40 Pi  del  omm~   r0

                           2    7     15   9
     - 12882870000 I C40 Pi  del  omm~   r0

                          2    6     15   10
     - 9378729360 I C40 Pi  del  omm~   r0

                          2    5     15   11
     - 5312427120 I C40 Pi  del  omm~   r0

                          2    4     15   12
     - 2295493200 I C40 Pi  del  omm~   r0

                         2    3     15   13
     - 731530800 I C40 Pi  del  omm~   r0

                         2    2     15   14
     - 162162000 I C40 Pi  del  omm~   r0

                        2         15   15                        14     14
     - 22342320 I C40 Pi  del omm~   r0   + 13575264 I C40 Pi del   omm~   r0

                              8     14   7
     + 5189719392 I C40 Pi del  omm~   r0

                              7     14   8
     + 5084041248 I C40 Pi del  omm~   r0

                              6     14   9
     + 3872060192 I C40 Pi del  omm~   r0

                              5     14   10
     + 2273919648 I C40 Pi del  omm~   r0

                              4     14   11
     + 1011183264 I C40 Pi del  omm~   r0

                             3     14   12
     + 329588896 I C40 Pi del  omm~   r0

                            2     14   13                             14   14
     + 74334624 I C40 Pi del  omm~   r0   + 10372896 I C40 Pi del omm~   r0

                        2    13     13
     - 31816560 I C40 Pi  del   omm~   r0

                         2    12     13   2
     - 216858720 I C40 Pi  del   omm~   r0

                         2    11     13   3
     - 907639200 I C40 Pi  del   omm~   r0

                          2    10     13   4
     - 2606569680 I C40 Pi  del   omm~   r0

                          2    9     13   5
     - 5434263120 I C40 Pi  del  omm~   r0

                          2    8     13   6
     - 8483080320 I C40 Pi  del  omm~   r0

                           2    7     13   7
     - 10074018240 I C40 Pi  del  omm~   r0

                          2    6     13   8
     - 9146451600 I C40 Pi  del  omm~   r0

                          2    5     13   9
     - 6318758160 I C40 Pi  del  omm~   r0

                          2    4     13   10
     - 3269940960 I C40 Pi  del  omm~   r0

                          2    3     13   11
     - 1229273760 I C40 Pi  del  omm~   r0

                         2    2     13   12
     - 317369520 I C40 Pi  del  omm~   r0

                        2         13   13                        12     12
     - 50372400 I C40 Pi  del omm~   r0   + 23828064 I C40 Pi del   omm~   r0

                             11     12   2
     + 137779200 I C40 Pi del   omm~   r0

                             10     12   3                         7     8   2
     + 486163392 I C40 Pi del   omm~   r0  - 165250800 I C40 Pi del  omm~  r0

                             6     8   3                         5     8   4
     - 354594240 I C40 Pi del  omm~  r0  - 485404920 I C40 Pi del  omm~  r0

                             4     8   5                         3     8   6
     - 438918480 I C40 Pi del  omm~  r0  - 261621360 I C40 Pi del  omm~  r0

                           10     10                           9     10   2
     + 5585580 I C40 Pi del   omm~   r0 + 26126100 I C40 Pi del  omm~   r0

                            8     10   3                         7     10   4
     + 72972900 I C40 Pi del  omm~   r0  + 135135000 I C40 Pi del  omm~   r0

                             6     10   5                         5     10   6
     + 174053880 I C40 Pi del  omm~   r0  + 158918760 I C40 Pi del  omm~   r0

                             4     10   7                        3     10   8
     + 102702600 I C40 Pi del  omm~   r0  + 45945900 I C40 Pi del  omm~   r0

                            2     10   9                            10   10
     + 13513500 I C40 Pi del  omm~   r0  + 2342340 I C40 Pi del omm~   r0

                              7     12   6
     + 2574494208 I C40 Pi del  omm~   r0

                              6     12   7
     + 2460332160 I C40 Pi del  omm~   r0

                              5     12   8
     + 1759627584 I C40 Pi del  omm~   r0

                             4     12   9
     + 930003360 I C40 Pi del  omm~   r0

                             3     12   10
     + 352974336 I C40 Pi del  omm~   r0

                            2     12   11                             12   12
     + 91076544 I C40 Pi del  omm~   r0   + 14314560 I C40 Pi del omm~   r0

                         16     16                          15     16   2
     - 82112 I C40 Pi del   omm~   r0 - 1313792 I C40 Pi del   omm~   r0

                           14     16   3                        13     16   4
     - 9853440 I C40 Pi del   omm~   r0  - 45982720 I C40 Pi del   omm~   r0

                             12     16   5
     - 149443840 I C40 Pi del   omm~   r0

                             11     16   6
     - 358665216 I C40 Pi del   omm~   r0

                             10     16   7
     - 657552896 I C40 Pi del   omm~   r0

                             9     16   8
     - 939361280 I C40 Pi del  omm~   r0

                              8     16   9
     - 1056781440 I C40 Pi del  omm~   r0

                             7     16   10
     - 939361280 I C40 Pi del  omm~   r0

                             6     16   11
     - 657552896 I C40 Pi del  omm~   r0

                             5     16   12
     - 358665216 I C40 Pi del  omm~   r0

                             4     16   13
     - 149443840 I C40 Pi del  omm~   r0

                            3     16   14                       2     16   15
     - 45982720 I C40 Pi del  omm~   r0   - 9853440 I C40 Pi del  omm~   r0

                                16   16                    2    15     15
     - 1313792 I C40 Pi del omm~   r0   - 12252240 I C40 Pi  del   omm~   r0

                            13     14   2
     + 93302496 I C40 Pi del   omm~   r0

                             12     14   3
     + 396838624 I C40 Pi del   omm~   r0

                              11     14   4
     + 1168099296 I C40 Pi del   omm~   r0

                              10     14   5
     + 2520501984 I C40 Pi del   omm~   r0

                              9     14   6                        2     8   7
     + 4118642528 I C40 Pi del  omm~   r0  - 98841600 I C40 Pi del  omm~  r0

                                 8   8                        8     8
     - 21389940 I C40 Pi del omm~  r0  - 44633160 I C40 Pi del  omm~  r0

                         10     9                     4     3
     - 4684680 C40 Pi del   omm~  - 4705155 C40 Pi del  omm~

                         2                         6     5
     - 2764125 C40 Pi del  omm~ - 939510 C40 Pi del  omm~

                         8     7                     12     11
     - 1196910 C40 Pi del  omm~  - 4566120 C40 Pi del   omm~

                        14     13                 2    13     12
     - 864864 C40 Pi del   omm~   - 4748640 C40 Pi  del   omm~

                      2    9     8                    15     8
     + 13513500 C40 Pi  del  omm~  + 2702700 I C3S del   omm~

                         8   15                    13     6
     + 2702700 I C3S omm~  r0   + 8108100 I C3S del   omm~

                         6   13              16   17       2
     + 8108100 I C3S omm~  r0   + 205280 omm~   r0   C40 Pi

                         15   16            8     5
     - 576576 C40 Pi omm~   r0   - 540540 r0  omm~  C30 Pi

                 14     13                    15     14       2
     - 1483392 r0   omm~   C40 Pi - 1687760 r0   omm~   C40 Pi

                     2     12   13                      9   10
     - 2586480 C40 Pi  omm~   r0   - 1956240 C40 Pi omm~  r0

                     2     8   9                     7   8
     + 5405400 C40 Pi  omm~  r0  - 308880 C40 Pi omm~  r0

                        5   6                      11   12
     - 65520 C40 Pi omm~  r0  - 3485040 C40 Pi omm~   r0

                   2                       3          4    /
     - 425250 Pi r0  C40 omm~ - 878850 omm~  Pi C40 r0 )  /  (2702700 (
                                                         /

           10           12     3                10       3   12          8
    3 I del   omm~ + del   omm~  I + 3 I omm~ r0   + omm~  r0   I - 27 r0  del

             7    2         6    3         5    4         4    5        9
     - 108 r0  del  - 252 r0  del  - 378 r0  del  - 378 r0  del  - 3 del

           9          7   2          6   3         8               7        3
     - 3 r0  - 108 del  r0  - 252 del  r0  - 27 del  r0 + 360 I del  omm~ r0

                8        2            4        6           9
     + 135 I del  omm~ r0  + 630 I del  omm~ r0  + 30 I del  omm~ r0

                       9            3        7            2        8
     + 30 I del omm~ r0  + 360 I del  omm~ r0  + 135 I del  omm~ r0

                6        4            5        5            8     3   4
     + 630 I del  omm~ r0  + 756 I del  omm~ r0  + 495 I del  omm~  r0

                7     3   5            6     3   6            5     3   7
     + 792 I del  omm~  r0  + 924 I del  omm~  r0  + 792 I del  omm~  r0

                4     3   8            3     3   9           2     3   10
     + 495 I del  omm~  r0  + 220 I del  omm~  r0  + 66 I del  omm~  r0

                    3   11           11     3              10     3   2
     + 12 I del omm~  r0   + 12 I del   omm~  r0 + 66 I del   omm~  r0

                9     3   3      3        2              2     3      5
     + 220 I del  omm~  r0 ) (del  + 3 del  r0 + 3 del r0  + r0 ) omm~ )

       -1
C4E = ----- I (-3150 C40 Pi r0 - 20475 Pi del C40
      60060

                         8     7   4                     7     7   5
     + 29729700 I C4S del  omm~  r0  + 47567520 I C4S del  omm~  r0

                         6     7   6                     5     7   7
     + 55495440 I C4S del  omm~  r0  + 47567520 I C4S del  omm~  r0

                         4     7   8                     3     7   9
     + 29729700 I C4S del  omm~  r0  + 13213200 I C4S del  omm~  r0

                        2     7   10                        7   11
     + 3963960 I C4S del  omm~  r0   + 720720 I C4S del omm~  r0

                        3     6   4                    2     6   5
     - 331760 C40 Pi del  omm~  r0  - 164736 C40 Pi del  omm~  r0

                       2     4   3                   2     2
     - 34320 C40 Pi del  omm~  r0  - 17472 C40 Pi del  omm~  r0

                         8     7                     7   8
     + 24024 I C40 Pi del  omm~  + 8008 I C40 Pi omm~  r0

                       11     7                       10     7   2
     + 720720 I C4S del   omm~  r0 + 3963960 I C4S del   omm~  r0

                         9     7   3                   7     6
     + 13213200 I C4S del  omm~  r0  - 16016 C40 Pi del  omm~

                      3     2                  12     7
     - 8008 C40 Pi del  omm~  + 60060 I C4S del   omm~

                       7   12                   9     8
     + 60060 I C4S omm~  r0   - 10010 C40 Pi del  omm~

                          7     7                         6     7   2
     + 176176 I C40 Pi del  omm~  r0 + 560560 I C40 Pi del  omm~  r0

                           5     7   3                       4     7   4
     + 1009008 I C40 Pi del  omm~  r0  + 1121120 I C40 Pi del  omm~  r0

                          3     7   5                      2     7   6
     + 784784 I C40 Pi del  omm~  r0  + 336336 I C40 Pi del  omm~  r0

                              7   7                    6     6
     + 80080 I C40 Pi del omm~  r0  - 100672 C40 Pi del  omm~  r0

                        5     6   2                    4     6   3
     - 267696 C40 Pi del  omm~  r0  - 388960 C40 Pi del  omm~  r0

                        2     8   7                   8     8
     - 192192 C40 Pi del  omm~  r0  - 84084 C40 Pi del  omm~  r0

                        7     8   2                    6     8   3
     - 312312 C40 Pi del  omm~  r0  - 672672 C40 Pi del  omm~  r0

                        5     8   4                    4     8   5
     - 924924 C40 Pi del  omm~  r0  - 840840 C40 Pi del  omm~  r0

                        3     8   6                        8   8
     - 504504 C40 Pi del  omm~  r0  - 42042 C40 Pi del omm~  r0

                            6   6              4         4
     - 43472 C40 Pi del omm~  r0  - 12155 Pi r0  del omm~  C40

                    2       2                       8   9
     - 10920 Pi omm~  C40 r0  del - 4004 C40 Pi omm~  r0

                       6   7                 5     4             3         2
     - 4576 C40 Pi omm~  r0  - 1430 C40 Pi r0  omm~  - 1456 Pi r0  C40 omm~

                      5     4                   4        4
     - 6435 C40 Pi del  omm~  - 27170 C40 Pi del  r0 omm~

                       3   2     4    /      7         8   4          7   5
     - 44330 C40 Pi del  r0  omm~ )  /  (omm~  (495 del  r0  + 792 del  r0
                                    /

              6   6          5   7          4   8          3   9
     + 924 del  r0  + 792 del  r0  + 495 del  r0  + 220 del  r0

             2   10            11     12      12         11            10   2
     + 66 del  r0   + 12 del r0   + r0   + del   + 12 del   r0 + 66 del   r0

              9   3
     + 220 del  r0 ))

                  /
                  |                              4     14   11
CinS = -1/1351350 |-1011183264 I C40 %1 %3 Pi del  omm~   r0
                  |
                  \

                                 2     16   15
     + 9853440 I C40 %1 %3 Pi del  omm~   r0

                                    9     12   4
     - 1167840960 I C40 %1 %3 Pi del  omm~   r0

                                   3     8   6
     + 272432160 I C40 %1 %3 Pi del  omm~  r0

                                   9     16   8
     + 939361280 I C40 %1 %3 Pi del  omm~   r0

                                   6     16   11
     + 657552896 I C40 %1 %3 Pi del  omm~   r0

                                  13     14   2
     - 93302496 I C40 %1 %3 Pi del   omm~   r0

                   4     8    7   2
       535134600 r0  omm~  del  Pi  C40 %2 %1
     - --------------------------------------
                              4
                    (r0 + del)

                                    9     14   6
     - 4118642528 I C40 %1 %3 Pi del  omm~   r0

                                  13     16   4
     + 45982720 I C40 %1 %3 Pi del   omm~   r0

                                    7     12   6
     - 2574494208 I C40 %1 %3 Pi del  omm~   r0

                                  3     16   14
     + 45982720 I C40 %1 %3 Pi del  omm~   r0

                                    8     16   9
     + 1056781440 I C40 %1 %3 Pi del  omm~   r0

                    8    14   2
       12972960 omm~  del   Pi  C40 %2 %1
     - ----------------------------------
                  3           4
                r0  (r0 + del)

                                 14     16   3
     + 9853440 I C40 %1 %3 Pi del   omm~   r0

                                    6     12   7
     - 2460332160 I C40 %1 %3 Pi del  omm~   r0

                                    10     14   5
     - 2520501984 I C40 %1 %3 Pi del   omm~   r0

                 8     8    3   2
       1081080 r0  omm~  del  Pi  C40 %2 %1
     - ------------------------------------
                             4
                   (r0 + del)

                    8    13   2
       71351280 omm~  del   Pi  C40 %2 %1
     - ----------------------------------
                  2           4
                r0  (r0 + del)

                               16     16
     + 82112 I C40 %1 %3 Pi del   omm~   r0

                   3     8    8   2
       856215360 r0  omm~  del  Pi  C40 %2 %1
     - --------------------------------------
                              4
                    (r0 + del)

                                  2     12   11
     - 91076544 I C40 %1 %3 Pi del  omm~   r0

                                   5     8   4
     + 499458960 I C40 %1 %3 Pi del  omm~  r0

                   2     8    9   2
       998917920 r0  omm~  del  Pi  C40 %2 %1
     - --------------------------------------
                              4
                    (r0 + del)

                                   10     16   7
     + 657552896 I C40 %1 %3 Pi del   omm~   r0

                   8    15   2
       1081080 omm~  del   Pi  C40 %2 %1
     - ---------------------------------
                  4           4
                r0  (r0 + del)

                                       14   14
     - 10372896 I C40 %1 %3 Pi del omm~   r0

                                   11     16   6
     + 358665216 I C40 %1 %3 Pi del   omm~   r0

                                    8     12   5
     - 2016492192 I C40 %1 %3 Pi del  omm~   r0

                                  2     14   13
     - 74334624 I C40 %1 %3 Pi del  omm~   r0

                                    5     14   10
     - 2273919648 I C40 %1 %3 Pi del  omm~   r0

                                   3     12   10
     - 352974336 I C40 %1 %3 Pi del  omm~   r0

                                   5     16   12
     + 358665216 I C40 %1 %3 Pi del  omm~   r0

                   5     8    6   2
       237837600 r0  omm~  del  Pi  C40 %2 %1
     - --------------------------------------
                              4
                    (r0 + del)

                                   10     12   3
     - 486163392 I C40 %1 %3 Pi del   omm~   r0

                                   4     12   9
     - 930003360 I C40 %1 %3 Pi del  omm~   r0

                                    7     14   8
     - 5084041248 I C40 %1 %3 Pi del  omm~   r0

                                    5     12   8
     - 1759627584 I C40 %1 %3 Pi del  omm~   r0

                                 15     16   2
     + 1313792 I C40 %1 %3 Pi del   omm~   r0

                                    8     14   7
     - 5189719392 I C40 %1 %3 Pi del  omm~   r0

                                       12   12
     - 14314560 I C40 %1 %3 Pi del omm~   r0

                                   6     8   3
     + 363242880 I C40 %1 %3 Pi del  omm~  r0

                                   3     14   12
     - 329588896 I C40 %1 %3 Pi del  omm~   r0

                                   4     16   13
     + 149443840 I C40 %1 %3 Pi del  omm~   r0

                                   12     16   5
     + 149443840 I C40 %1 %3 Pi del   omm~   r0

                        8    10   2
       856215360 r0 omm~  del   Pi  C40 %2 %1
     - --------------------------------------
                              4
                    (r0 + del)

                                  8     8
     + 45405360 I C40 %1 %3 Pi del  omm~  r0

                                       8   8
     + 22702680 I C40 %1 %3 Pi del omm~  r0

                                    6     14   9
     - 3872060192 I C40 %1 %3 Pi del  omm~   r0

                     8    12   2
       237837600 omm~  del   Pi  C40 %2 %1
     - -----------------------------------
                              4
                 r0 (r0 + del)

                                   7     8   2
     + 168648480 I C40 %1 %3 Pi del  omm~  r0

                                  12     12
     - 23828064 I C40 %1 %3 Pi del   omm~   r0

                                   7     16   10
     + 939361280 I C40 %1 %3 Pi del  omm~   r0

                  6     8    5   2
       71351280 r0  omm~  del  Pi  C40 %2 %1
     - -------------------------------------
                              4
                    (r0 + del)

                                   2     8   7
     + 103783680 I C40 %1 %3 Pi del  omm~  r0

                                  14     14
     - 13575264 I C40 %1 %3 Pi del   omm~   r0

                                   4     8   5
     + 454053600 I C40 %1 %3 Pi del  omm~  r0

                                   12     14   3
     - 396838624 I C40 %1 %3 Pi del   omm~   r0

                  7     8    4   2
       12972960 r0  omm~  del  Pi  C40 %2 %1
     - -------------------------------------
                              4
                    (r0 + del)

                                      16   16
     + 1313792 I C40 %1 %3 Pi del omm~   r0

                                    11     14   4
     - 1168099296 I C40 %1 %3 Pi del   omm~   r0

                                   11     12   2
     - 137779200 I C40 %1 %3 Pi del   omm~   r0

                            10   11                      13     12
     - 1655628 I C40 Pi omm~   r0   - 590720 I C40 Pi del   omm~

                           12   13                      15     14
     - 797120 I C40 Pi omm~   r0   - 144144 I C40 Pi del   omm~

                           14   15                       6   7
     - 267760 I C40 Pi omm~   r0   + 504360 I C40 Pi omm~  r0

                          5     4                       4   5
     + 868725 I C40 Pi del  omm~  + 193050 I C40 Pi omm~  r0

                           3     2                       2   3
     + 1081080 I C40 Pi del  omm~  + 196560 I C40 Pi omm~  r0

                           9     8                       8   9
     - 1603602 I C40 Pi del  omm~  - 573552 I C40 Pi omm~  r0

                           7     6                       11     10
     + 1425060 I C40 Pi del  omm~  - 2412384 I C40 Pi del   omm~

                            12     14   3
     - 76834576 I C40 Pi del   omm~   r0

                             11     14   4
     - 241752784 I C40 Pi del   omm~   r0

                             10     14   5
     - 556604048 I C40 Pi del   omm~   r0

                             9     14   6                        2     8   7
     - 968919952 I C40 Pi del  omm~   r0  - 28888272 I C40 Pi del  omm~  r0

                                8   8                       6     6
     - 6192018 I C40 Pi del omm~  r0  + 9054720 I C40 Pi del  omm~  r0

                            5     6   2                        4     6   3
     + 24402060 I C40 Pi del  omm~  r0  + 36066600 I C40 Pi del  omm~  r0

                            3     6   4                        2     6   5
     + 31463100 I C40 Pi del  omm~  r0  + 16115760 I C40 Pi del  omm~  r0

                                6   6                       4     4
     + 4451220 I C40 Pi del omm~  r0  + 3667950 I C40 Pi del  omm~  r0

                           3     4   2                       2     4   3
     + 5984550 I C40 Pi del  omm~  r0  + 4633200 I C40 Pi del  omm~  r0

                                4   4                       2     2
     + 1640925 I C40 Pi del omm~  r0  + 2358720 I C40 Pi del  omm~  r0

                                2   2                        8     8
     + 1474200 I C40 Pi del omm~  r0  - 13402368 I C40 Pi del  omm~  r0

                            7     8   2                         6     8   3
     - 49489272 I C40 Pi del  omm~  r0  - 105861168 I C40 Pi del  omm~  r0

                             5     8   4                         4     8   5
     - 144371052 I C40 Pi del  omm~  r0  - 129950352 I C40 Pi del  omm~  r0

                              16     15                           15   16
     + 288288 C40 %1 %3 Pi del   omm~   + 576576 C40 %1 %3 Pi omm~   r0

                              14     13                            13   14
     + 864864 C40 %1 %3 Pi del   omm~   + 1483392 C40 %1 %3 Pi omm~   r0

                               12     11                            11   12
     + 4566120 C40 %1 %3 Pi del   omm~   + 3485040 C40 %1 %3 Pi omm~   r0

                                9   10                        3     8   6
     + 2162160 C40 %1 %3 Pi omm~  r0   - 77019768 I C40 Pi del  omm~  r0

                            10     10                            9     10   2
     - 25779468 I C40 Pi del   omm~   r0 - 125113560 I C40 Pi del  omm~   r0

                             8     10   3                         7     10   4
     - 363989340 I C40 Pi del  omm~   r0  - 705276000 I C40 Pi del  omm~   r0

                             6     10   5                         5     10   6
     - 955602648 I C40 Pi del  omm~   r0  - 923818896 I C40 Pi del  omm~   r0

                             4     10   7                         3     10   8
     - 637167960 I C40 Pi del  omm~   r0  - 307232640 I C40 Pi del  omm~   r0

                            2     10   9                             10   10
     - 98627100 I C40 Pi del  omm~   r0  - 18968664 I C40 Pi del omm~   r0

                              8     14   7
     - 1298785488 I C40 Pi del  omm~   r0

                              7     14   8
     - 1351816752 I C40 Pi del  omm~   r0

                              6     14   9
     - 1092659568 I C40 Pi del  omm~   r0

                             5     14   10
     - 680343664 I C40 Pi del  omm~   r0

                             4     14   11
     - 320496176 I C40 Pi del  omm~   r0

                             3     14   12
     - 110581744 I C40 Pi del  omm~   r0

                            2     14   13                            14   14
     - 26384176 I C40 Pi del  omm~   r0   - 3892784 I C40 Pi del omm~   r0

                           12     12                           11     12   2
     - 7885760 I C40 Pi del   omm~   r0 - 48552960 I C40 Pi del   omm~   r0

                             10     12   3
     - 182568320 I C40 Pi del   omm~   r0

                             9     12   4                         8     12   5
     - 467772800 I C40 Pi del  omm~   r0  - 862424640 I C40 Pi del  omm~   r0

                              7     12   6
     - 1177144320 I C40 Pi del  omm~   r0

                              6     12   7
     - 1204389120 I C40 Pi del  omm~   r0

                             5     12   8                         4     12   9
     - 923725440 I C40 Pi del  omm~   r0  - 524532800 I C40 Pi del  omm~   r0

                             3     12   10
     - 214353920 I C40 Pi del  omm~   r0

                            2     12   11                             12   12
     - 59698560 I C40 Pi del  omm~   r0   - 10156160 I C40 Pi del omm~   r0

                           14     14                           13     14   2
     - 2285776 I C40 Pi del   omm~   r0 - 16865744 I C40 Pi del   omm~   r0

                               10     9
     + 5405400 C40 %1 %3 Pi del   omm~  + 2764125 I C40 Pi del

                                              13     13
     + 425250 I C40 Pi r0 - 5266360 C40 Pi del   omm~   r0

                          12     13   2                       11     13   3
     - 33095712 C40 Pi del   omm~   r0  - 127840336 C40 Pi del   omm~   r0

                           10     13   4                       9     13   5
     - 339069016 C40 Pi del   omm~   r0  - 653154216 C40 Pi del  omm~   r0

                           8     13   6                        7     13   7
     - 942255600 C40 Pi del  omm~   r0  - 1034034144 C40 Pi del  omm~   r0

                           6     13   8                       5     13   9
     - 867304152 C40 Pi del  omm~   r0  - 553218952 C40 Pi del  omm~   r0

                           4     13   10                      3     13   11
     - 264117568 C40 Pi del  omm~   r0   - 91500240 C40 Pi del  omm~   r0

                          2     13   12                   15     15
     - 21739432 C40 Pi del  omm~   r0   + 41056 C40 Pi del   omm~   r0

                        14     15   2                     13     15   3
     + 615840 C40 Pi del   omm~   r0  + 4310880 C40 Pi del   omm~   r0

                          12     15   4                      11     15   5
     + 18680480 C40 Pi del   omm~   r0  + 56041440 C40 Pi del   omm~   r0

                           10     15   6                       9     15   7
     + 123291168 C40 Pi del   omm~   r0  + 205485280 C40 Pi del  omm~   r0

                           8     15   8                       7     15   9
     + 264195360 C40 Pi del  omm~   r0  + 264195360 C40 Pi del  omm~   r0

                           6     15   10                       5     15   11
     + 205485280 C40 Pi del  omm~   r0   + 123291168 C40 Pi del  omm~   r0

                          4     15   12                      3     15   13
     + 56041440 C40 Pi del  omm~   r0   + 18680480 C40 Pi del  omm~   r0

                         2     15   14                      6     7   2
     + 4310880 C40 Pi del  omm~   r0   + 79976925 C40 Pi del  omm~  r0

                           5     7   3                       4     7   4
     + 144799011 C40 Pi del  omm~  r0  + 162055215 C40 Pi del  omm~  r0

                         11     11                         10     11   2
     - 6856164 C40 Pi del   omm~   r0 - 35074644 C40 Pi del   omm~   r0

                           9     11   3                       8     11   4
     - 108134620 C40 Pi del  omm~   r0  - 223545960 C40 Pi del  omm~   r0

                           7     11   5                       6     11   6
     - 326062440 C40 Pi del  omm~   r0  - 343526568 C40 Pi del  omm~   r0

                           5     11   7                       4     11   8
     - 262840248 C40 Pi del  omm~   r0  - 144518220 C40 Pi del  omm~   r0

                          3     11   9                      2     11   10
     - 55449460 C40 Pi del  omm~   r0  - 14000580 C40 Pi del  omm~   r0

                           3     7   5                      2     7   6
     + 114489333 C40 Pi del  omm~  r0  + 49667247 C40 Pi del  omm~  r0

                         3     3                        2     3   2
     - 6345675 C40 Pi del  omm~  r0 - 7022295 C40 Pi del  omm~  r0

                          5     5                         4     5   2
     - 10202895 C40 Pi del  omm~  r0 - 21521700 C40 Pi del  omm~  r0

                          3     5   3                      2     5   4
     - 23381550 C40 Pi del  omm~  r0  - 13550625 C40 Pi del  omm~  r0

                          9     9                         8     9   2
     + 10960278 C40 Pi del  omm~  r0 + 47273652 C40 Pi del  omm~  r0

                           7     9   3                       6     9   4
     + 120602808 C40 Pi del  omm~  r0  + 201499452 C40 Pi del  omm~  r0

                           5     9   5                       4     9   6
     + 230332788 C40 Pi del  omm~  r0  + 182388528 C40 Pi del  omm~  r0

                          3     9   7                      2     9   8
     + 98761752 C40 Pi del  omm~  r0  + 34988058 C40 Pi del  omm~  r0

                          7     7                             11   11
     + 25015527 C40 Pi del  omm~  r0 - 2066604 C40 Pi del omm~   r0

                              9   9                           7   7
     + 7320102 C40 Pi del omm~  r0  + 12025665 C40 Pi del omm~  r0

                              5   5                         15   15
     - 3826035 C40 Pi del omm~  r0  + 615840 C40 Pi del omm~   r0

                 13     13                             3       3
     - 3169816 r0   omm~   C40 Pi del - 3017385 Pi omm~  C40 r0  del

                                                  9    16   2
                                    1081080 I omm~  del   Pi  C40 %2 %1
     - 3189375 Pi C40 r0 del omm~ + -----------------------------------
                                                4           4
                                              r0  (r0 + del)

                   9     9    3   2
       1081080 I r0  omm~  del  Pi  C40 %2 %1
     + --------------------------------------
                              4
                    (r0 + del)

                    11    18   2
       360360 I omm~   del   Pi  C40 %2 %1
     + -----------------------------------
                   4           4
                 r0  (r0 + del)

                  11     11    3   2
       360360 I r0   omm~   del  Pi  C40 %2 %1
     + ---------------------------------------
                               4
                     (r0 + del)

                     8    11   2
       535134600 omm~  del   Pi  C40 %2 %1
     - -----------------------------------
                             4
                   (r0 + del)

                                 3     13   11
     + 491709504 C40 %1 %3 Pi del  omm~   r0

                                 2     13   12
     + 126947808 C40 %1 %3 Pi del  omm~   r0

                                     13   13
     + 20148960 C40 %1 %3 Pi del omm~   r0

                                11     11
     + 53712360 C40 %1 %3 Pi del   omm~   r0

                                 10     11   2
     + 289472040 C40 %1 %3 Pi del   omm~   r0

                                 9     11   3
     + 945087000 C40 %1 %3 Pi del  omm~   r0

                                  8     11   4
     + 2081851200 C40 %1 %3 Pi del  omm~   r0

                                  7     11   5
     + 3259610640 C40 %1 %3 Pi del  omm~   r0

                                16   17                            15     14
     + 82112 I C40 %1 %3 Pi omm~   r0   - 921440 I C40 %1 %3 Pi del   omm~

                                 14   15
     - 675104 I C40 %1 %3 Pi omm~   r0

                                 13     15   3
     + 191711520 C40 %1 %3 Pi del   omm~   r0

                                 12     15   4
     + 655855200 C40 %1 %3 Pi del   omm~   r0

                                  11     15   5
     + 1652755104 C40 %1 %3 Pi del   omm~   r0

                                  10     15   6
     + 3174339168 C40 %1 %3 Pi del   omm~   r0

                                  9     15   7
     + 4740896160 C40 %1 %3 Pi del  omm~   r0

                                  8     15   8
     + 5565399840 C40 %1 %3 Pi del  omm~   r0

                                  7     15   9
     + 5153148000 C40 %1 %3 Pi del  omm~   r0

                                  6     15   10
     + 3751491744 C40 %1 %3 Pi del  omm~   r0

                                  5     15   11
     + 2124970848 C40 %1 %3 Pi del  omm~   r0

                                 4     15   12
     + 918197280 C40 %1 %3 Pi del  omm~   r0

                                 3     15   13
     + 292612320 C40 %1 %3 Pi del  omm~   r0

                                2     15   14
     + 64864800 C40 %1 %3 Pi del  omm~   r0

                                    15   15
     + 8936928 C40 %1 %3 Pi del omm~   r0

                                13     13
     + 12726624 C40 %1 %3 Pi del   omm~   r0

                               15     15
     + 4900896 C40 %1 %3 Pi del   omm~   r0

                                  6     11   6
     + 3719635920 C40 %1 %3 Pi del  omm~   r0

                                  5     11   7
     + 3116908080 C40 %1 %3 Pi del  omm~   r0

                                12     13   2
     + 86743488 C40 %1 %3 Pi del   omm~   r0

                                14     15   2
     + 38918880 C40 %1 %3 Pi del   omm~   r0

                                  4     11   8
     + 1903473000 C40 %1 %3 Pi del  omm~   r0

                                 3     11   9
     + 826168200 C40 %1 %3 Pi del  omm~   r0

                                 2     11   10
     + 241904520 C40 %1 %3 Pi del  omm~   r0

                                     11   11
     + 42901560 C40 %1 %3 Pi del omm~   r0

                                 11     13   3
     + 363055680 C40 %1 %3 Pi del   omm~   r0

                                  10     13   4
     + 1042627872 C40 %1 %3 Pi del   omm~   r0

                                  9     13   5
     + 2173705248 C40 %1 %3 Pi del  omm~   r0

                                  8     13   6
     + 3393232128 C40 %1 %3 Pi del  omm~   r0

                                  7     13   7
     + 4029607296 C40 %1 %3 Pi del  omm~   r0

                                  6     13   8
     + 3658580640 C40 %1 %3 Pi del  omm~   r0

                                  5     13   9
     + 2527503264 C40 %1 %3 Pi del  omm~   r0

                                  4     13   10
     + 1307976384 C40 %1 %3 Pi del  omm~   r0

                                9     9
     + 50810760 C40 %1 %3 Pi del  omm~  r0

                                 8     9   2
     + 214053840 C40 %1 %3 Pi del  omm~  r0

                                 7     9   3
     + 531891360 C40 %1 %3 Pi del  omm~  r0

                                 6     9   4
     + 862701840 C40 %1 %3 Pi del  omm~  r0

                                 5     9   5
     + 953512560 C40 %1 %3 Pi del  omm~  r0

                                 4     9   6
     + 726485760 C40 %1 %3 Pi del  omm~  r0

                                 3     9   7
     + 376215840 C40 %1 %3 Pi del  omm~  r0

                                 2     9   8
     + 126486360 C40 %1 %3 Pi del  omm~  r0

                                     9   9
     + 24864840 C40 %1 %3 Pi del omm~  r0

                                 13     12
     - 1899456 I C40 %1 %3 Pi del   omm~

                                  12   13                             9     8
     - 1034592 I C40 %1 %3 Pi omm~   r0   + 5405400 I C40 %1 %3 Pi del  omm~

                                  8   9                     10     9
     + 2162160 I C40 %1 %3 Pi omm~  r0  + 1141530 C40 Pi del   omm~

                         4     3                     2
     - 2002455 C40 Pi del  omm~  - 2764125 C40 Pi del  omm~

                         6     5                     8     7
     - 1966185 C40 Pi del  omm~  + 3397563 C40 Pi del  omm~

                        12     11                    14     13
     - 611260 C40 Pi del   omm~   - 388648 C40 Pi del   omm~

                        15   16            14     13
     + 41056 C40 Pi omm~   r0   - 213936 r0   omm~   C40 Pi

                         9   10                      7   8
     + 686508 C40 Pi omm~  r0   + 1232586 C40 Pi omm~  r0

                         5   6                     11   12
     - 371970 C40 Pi omm~  r0  - 132304 C40 Pi omm~   r0

                   2                       3          4
     - 425250 Pi r0  C40 omm~ - 338310 omm~  Pi C40 r0

                           11    13   2
       1082161080 I r0 omm~   del   Pi  C40 %2 %1
     + ------------------------------------------
                                4
                      (r0 + del)

                      2     11    12   2
       1803601800 I r0  omm~   del   Pi  C40 %2 %1
     + -------------------------------------------
                                 4
                       (r0 + del)

                      3     11    11   2
       2318916600 I r0  omm~   del   Pi  C40 %2 %1
     + -------------------------------------------
                                 4
                       (r0 + del)

                      4     11    10   2
       2318916600 I r0  omm~   del   Pi  C40 %2 %1
     + -------------------------------------------
                                 4
                       (r0 + del)

                      5     11    9   2
       1803601800 I r0  omm~   del  Pi  C40 %2 %1
     + ------------------------------------------
                                4
                      (r0 + del)

                      6     11    8   2
       1082161080 I r0  omm~   del  Pi  C40 %2 %1
     + ------------------------------------------
                                4
                      (r0 + del)

                     7     11    7   2
       491891400 I r0  omm~   del  Pi  C40 %2 %1
     + -----------------------------------------
                                4
                      (r0 + del)

                     8     11    6   2
       163963800 I r0  omm~   del  Pi  C40 %2 %1
     + -----------------------------------------
                                4
                      (r0 + del)

                    9     11    5   2
       37837800 I r0  omm~   del  Pi  C40 %2 %1
     + ----------------------------------------
                               4
                     (r0 + del)

                   10     11    4   2
       5405400 I r0   omm~   del  Pi  C40 %2 %1
     + ----------------------------------------
                               4
                     (r0 + del)

                      9    15   2
       14054040 I omm~  del   Pi  C40 %2 %1
     + ------------------------------------
                   3           4
                 r0  (r0 + del)

                      9    14   2
       84324240 I omm~  del   Pi  C40 %2 %1
     + ------------------------------------
                   2           4
                 r0  (r0 + del)

                       9    13   2
       309188880 I omm~  del   Pi  C40 %2 %1
     + -------------------------------------
                               4
                  r0 (r0 + del)

                       9    12   2
       772972200 I omm~  del   Pi  C40 %2 %1
     + -------------------------------------
                              4
                    (r0 + del)

                           9    11   2
       1391349960 I r0 omm~  del   Pi  C40 %2 %1
     + -----------------------------------------
                                4
                      (r0 + del)

                      2     9    10   2
       1855133280 I r0  omm~  del   Pi  C40 %2 %1
     + ------------------------------------------
                                4
                      (r0 + del)

                      3     9    9   2
       1855133280 I r0  omm~  del  Pi  C40 %2 %1
     + -----------------------------------------
                                4
                      (r0 + del)

                      4     9    8   2
       1391349960 I r0  omm~  del  Pi  C40 %2 %1
     + -----------------------------------------
                                4
                      (r0 + del)

                     5     9    7   2
       772972200 I r0  omm~  del  Pi  C40 %2 %1
     + ----------------------------------------
                               4
                     (r0 + del)

                     6     9    6   2
       309188880 I r0  omm~  del  Pi  C40 %2 %1
     + ----------------------------------------
                               4
                     (r0 + del)

                    7     9    5   2
       84324240 I r0  omm~  del  Pi  C40 %2 %1
     + ---------------------------------------
                               4
                     (r0 + del)

                    8     9    4   2
       14054040 I r0  omm~  del  Pi  C40 %2 %1
     + ---------------------------------------
                               4
                     (r0 + del)

                     11    17   2
       5405400 I omm~   del   Pi  C40 %2 %1
     + ------------------------------------
                   3           4
                 r0  (r0 + del)

                      11    16   2
       37837800 I omm~   del   Pi  C40 %2 %1
     + -------------------------------------
                    2           4
                  r0  (r0 + del)

                       11    15   2
       163963800 I omm~   del   Pi  C40 %2 %1
     + --------------------------------------
                                4
                   r0 (r0 + del)

                       11    14   2          \
       491891400 I omm~   del   Pi  C40 %2 %1|   /     7      7           6
     + --------------------------------------|  /  ((r0  + del  + 7 r0 del
                              4              | /
                    (r0 + del)               /

            2    5        3    4        4    3        5    2       6
     + 21 r0  del  + 35 r0  del  + 35 r0  del  + 21 r0  del  + 7 r0  del)

         4            3    2        2    3           4      5     5
    (5 r0  del + 10 r0  del  + 10 r0  del  + 5 r0 del  + del  + r0 ) (

       3     3            2     3                  3   2
    del  omm~  I + 3 I del  omm~  r0 + 3 I del omm~  r0  + 3 I del omm~

           3   3                             7
     + omm~  r0  I - 3 + 3 I r0 omm~) %1 omm~ )

%1 := exp(2 I (r0 + del) omm~)

           2                    2
%2 := 3 del  + 10 r0 del + 10 r0

%3 := Ei(-2 I (r0 + del) omm~)



==> anc/gamma.out <==
g[   1   ,   1   ]:=   0   :
h[   1   ,   1   ]:=   exp(-2*B[0])*Vw[0]   :
g[   1   ,   2   ]:=   0   :
h[   1   ,   2   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   1   ,   3   ]:=   0   :
h[   1   ,   3   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   1   ,   4   ]:=   -exp(2*B[0])   :
h[   1   ,   4   ]:=   -exp(-2*B[0])   :
g[   2   ,   1   ]:=   0   :
h[   2   ,   1   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   2   ,   2   ]:=   2*r^2/fo^2*(2*K[0]+J[0]+Jb[0])   :
h[   2   ,   2   ]:=   -1/8*fo^2*(-2*K[0]+J[0]+Jb[0])/r^2   :
g[   2   ,   3   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   2   ,   3   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   2   ,   4   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   2   ,   4   ]:=   0   :
g[   3   ,   1   ]:=   0   :
h[   3   ,   1   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   3   ,   2   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   3   ,   2   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   3   ,   3   ]:=   -2*r^2*(-2*K[0]+J[0]+Jb[0])/fo^2   :
h[   3   ,   3   ]:=   1/8*fo^2*(2*K[0]+J[0]+Jb[0])/r^2   :
g[   3   ,   4   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   3   ,   4   ]:=   0   :
g[   4   ,   1   ]:=   -exp(2*B[0])   :
h[   4   ,   1   ]:=   -exp(-2*B[0])   :
g[   4   ,   2   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   4   ,   2   ]:=   0   :
g[   4   ,   3   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   4   ,   3   ]:=   0   :
g[   4   ,   4   ]:=   -exp(2*B[0])*Vw[0]+r^2*K[0]*U[0]*Ub[0]+1/2*r^2*J[0]*Ub[0
]^2+1/2*r^2*Jb[0]*U[0]^2   :
h[   4   ,   4   ]:=   0   :
Csum[   1   ]:=   -1/2*(-4*B[1]*r-4*K[0]^2-2*K[0]*r*K[1]+4*J[0]*Jb[0]+J[0]*r*Jb
[1]+Jb[0]*r*J[1])/r   :
Csum[   2   ]:=   1/2*(4*J[0]*fq*Jb[0]+4*B[3]+4*B[2]-Jb[0]*J[3]-J[0]*Jb[2]-Jb[0
]*J[2]+2*K[0]*K[3]-4*fq*K[0]^2-J[0]*Jb[3]+2*K[0]*K[2])/fo   :
Csum[   3   ]:=   -1/2*I*(Jb[0]*J[3]-J[0]*Jb[2]-Jb[0]*J[2]+2*K[0]*K[2]-2*K[0]*K
[3]+J[0]*Jb[3]+4*B[2]-4*B[3]-4*I*fp*K[0]^2+4*I*Jb[0]*fp*J[0])/fo   :
Csum[   4   ]:=   2*B[4]-1/2*J[0]*Jb[4]+K[0]*K[4]-1/2*Jb[0]*J[4]   :
C[   1   ,   1   ,   1   ]:=   2*B[1]   :
C[   1   ,   1   ,   2   ]:=   0   :
C[   1   ,   1   ,   3   ]:=   0   :
C[   1   ,   1   ,   4   ]:=   0   :
C[   1   ,   2   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   1   ,   2   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   1   ,   2   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   1   ,   2   ,   4   ]:=   0   :
C[   1   ,   3   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   1   ,   3   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   1   ,   3   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   1   ,   3   ,   4   ]:=   0   :
C[   1   ,   4   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   1   ,   4   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   1   ,   4   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   1   ,   4   ,   4   ]:=   0   :
C[   2   ,   1   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   2   ,   1   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   2   ,   1   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   2   ,   1   ,   4   ]:=   0   :
C[   2   ,   2   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]-2*Vw[0]*r*J[1]-2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]+r*J[3]*U[0]+r*Jb[3]*U[0]+2*r*K[2]*Ub[0]+r*J[2]*Ub[0]+r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]+2*r*K[0]*U[2]+2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]+2*r*J[0]*Ub[2]+2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]-4*Vw[0]*J[0]-4*Vw[0
]*Jb[0]+2*r*J[4]+2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   2   ,   2   ,   2   ]:=   1/4*(exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]*Jb[
3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]-2
*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*exp(2*
B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[
0]*Jb[3]+exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+
exp(2*B[0])*J[0]*J[3]+2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]+2*U[0]*r^2*K[1]+U[0]*r^2*
J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[0]*Jb[0]
+4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   3   ]:=   -1/4*I*(-3*exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[
0]*Jb[3]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[3]-2*exp(2*B[0])*J[0]*Jb[2
]-exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(
2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]+3*exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])
*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*
fp*J[0]+4*I*exp(2*B[0])*fp*K[0]^2-2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]+2*U[0]*r^2*K[
1]+U[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*
r*U[0]*Jb[0]-4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   4   ]:=   exp(-2*B[0])*r*(4*K[0]+2*J[0]+2*Jb[0]+2*r*K[1]+r
*J[1]+r*Jb[1])/fo^2   :
C[   2   ,   3   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   3   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   2   ,   3   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   2   ,   3   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   4   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   2   ,   4   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   2   ,   4   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   2   ,   4   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   3   ,   1   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   3   ,   1   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   3   ,   1   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   3   ,   1   ,   4   ]:=   0   :
C[   3   ,   2   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   2   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   3   ,   2   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   3   ,   2   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   3   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]+2*Vw[0]*r*J[1]+2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]-r*J[3]*U[0]-r*Jb[3]*U[0]+2*r*K[2]*Ub[0]-r*J[2]*Ub[0]-r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]-2*r*K[0]*U[2]-2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]-2*r*J[0]*Ub[2]-2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]+4*Vw[0]*J[0]+4*Vw[0
]*Jb[0]-2*r*J[4]-2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   3   ,   3   ,   2   ]:=   -1/4*(-3*exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]
*Jb[3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[
3]+2*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*
exp(2*B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[
0])*J[0]*Jb[3]-3*exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[
0]*K[2]+exp(2*B[0])*J[0]*J[3]-2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]-4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])*exp(-2*B[0])/fo   :
C[   3   ,   3   ,   3   ]:=   1/4*I*(exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]+2*exp(2*B[0])*J[0]*Jb[2]-
exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(2*
B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])*K[0
]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*fp*J
[0]+4*I*exp(2*B[0])*fp*K[0]^2+2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]+4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   3   ,   3   ,   4   ]:=   -exp(-2*B[0])*r*(-4*K[0]+2*J[0]+2*Jb[0]-2*r*K[1]
+r*J[1]+r*Jb[1])/fo^2   :
C[   3   ,   4   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   3   ,   4   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   3   ,   4   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   3   ,   4   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   1   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   4   ,   1   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   4   ,   1   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   4   ,   1   ,   4   ]:=   0   :
C[   4   ,   2   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   2   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   2   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   4   ,   2   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   4   ,   3   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   3   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   4   ,   1   ]:=   1/8*(2*Ub[0]*r^2*K[0]*U[0]*Ub[2]+2*Ub[0]*r^2*U[0
]*Jb[0]*U[2]+Ub[0]*r^2*Jb[2]*U[0]^2+2*r^2*K[0]*U[0]^2*Ub[3]+2*r^2*U[0]^2*Jb[0]*
U[3]+r^2*J[2]*Ub[0]^3+2*r^2*K[3]*U[0]^2*Ub[0]+2*r^2*K[0]*Ub[0]^2*U[2]+2*r^2*Ub[
0]^2*J[0]*Ub[2]+2*r^2*K[2]*U[0]*Ub[0]^2+U[0]*r^2*J[3]*Ub[0]^2+2*U[0]*r^2*K[0]*
Ub[0]*U[3]+2*U[0]*r^2*Ub[0]*J[0]*Ub[3]-8*Vw[0]*U[0]*r*Ub[0]*K[0]-4*Vw[0]*r*Ub[0
]^2*J[0]-4*Vw[0]*r*U[0]^2*Jb[0]-4*Vw[0]*r^2*K[0]*U[0]*Ub[1]-4*Vw[0]*U[0]*Ub[0]*
r^2*K[1]-4*Vw[0]*r^2*Jb[0]*U[0]*U[1]-4*Vw[0]*r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[3]*U[0
]^3-4*Vw[0]*r^2*K[0]*Ub[0]*U[1]-2*Vw[0]*U[0]^2*r^2*Jb[1]-2*Vw[0]*Ub[0]^2*r^2*J[
1]+4*r^2*K[4]*U[0]*Ub[0]+2*r^2*J[4]*Ub[0]^2+2*r^2*Jb[4]*U[0]^2-2*U[0]*exp(2*B[0
])*Vw[3]-2*Ub[0]*exp(2*B[0])*Vw[2]+8*B[1]*exp(2*B[0])*Vw[0]^2+4*Vw[0]*exp(2*B[0
])*Vw[1]+4*exp(2*B[0])*Vw[4]-8*B[4]*exp(2*B[0])*Vw[0]-4*Ub[0]*exp(2*B[0])*Vw[0]
*B[2]-4*U[0]*exp(2*B[0])*Vw[0]*B[3])*exp(-2*B[0])   :
C[   4   ,   4   ,   2   ]:=   1/16*fo*(4*r^3*U[0]^2*Ub[0]*K[0]+2*r^4*K[0]*U[0]
^2*Ub[1]+2*r^4*U[0]^2*Ub[0]*K[1]+2*r^4*Jb[0]*U[0]^2*U[1]+4*r^3*U[0]*Ub[0]^2*K[0
]+2*r^4*K[0]*Ub[0]^2*U[1]+2*r^4*U[0]*Ub[0]^2*K[1]+2*r^4*J[0]*Ub[0]^2*Ub[1]+2*r^
3*U[0]*Ub[0]^2*J[0]+2*r^4*U[0]*K[0]*Ub[0]*U[1]+r^4*U[0]*Ub[0]^2*J[1]+r^4*Ub[0]*
U[0]^2*Jb[1]+2*r^4*Ub[0]*K[0]*U[0]*Ub[1]+2*r^4*Ub[0]*Jb[0]*U[0]*U[1]+2*r^3*Ub[0
]*U[0]^2*Jb[0]+2*r^4*U[0]*J[0]*Ub[0]*Ub[1]+2*r^3*U[0]^3*Jb[0]+r^4*U[0]^3*Jb[1]+
2*r^3*Ub[0]^3*J[0]+r^4*Ub[0]^3*J[1]-4*Jb[0]*exp(4*B[0])*Vw[0]*B[2]+2*K[0]*exp(4
*B[0])*Vw[2]+8*r^2*Ub[0]*B[4]*exp(2*B[0])-2*r^2*Ub[0]*exp(2*B[0])*Vw[1]+8*r^2*U
[0]*B[4]*exp(2*B[0])-2*r^2*U[0]*exp(2*B[0])*Vw[1]-4*r^2*Ub[0]*B[1]*exp(2*B[0])*
Vw[0]-4*r^2*U[0]*B[1]*exp(2*B[0])*Vw[0]+2*exp(2*B[0])*J[0]*r^2*K[3]*U[0]*Ub[0]+
2*exp(2*B[0])*J[0]*r^2*K[0]*U[0]*Ub[3]+2*exp(2*B[0])*J[0]*r^2*K[0]*Ub[0]*U[3]-4
*exp(2*B[0])*r^2*K[0]^2*U[4]-exp(2*B[0])*K[0]*r^2*Jb[3]*U[0]^2+2*exp(2*B[0])*J[
0]*r^2*U[0]*Jb[0]*U[3]-exp(2*B[0])*K[0]*r^2*J[3]*Ub[0]^2+4*exp(2*B[0])*J[0]*r^2
*U[0]*Jb[4]+4*exp(2*B[0])*J[0]*r^2*Ub[0]*K[4]-exp(2*B[0])*K[0]*r^2*Jb[2]*U[0]^2
-exp(2*B[0])*K[0]*r^2*J[2]*Ub[0]^2-4*exp(2*B[0])*r^2*K[0]^2*Ub[4]-2*exp(2*B[0])
*r^2*K[0]^2*Ub[0]*U[3]-2*exp(2*B[0])*r^2*K[0]^2*U[0]*Ub[2]+4*exp(2*B[0])*Jb[0]*
r^2*Ub[0]*J[4]+2*exp(2*B[0])*r^2*Ub[0]*J[0]^2*Ub[3]-2*exp(2*B[0])*r^2*K[0]^2*U[
0]*Ub[3]+exp(2*B[0])*J[0]*r^2*Jb[3]*U[0]^2+4*exp(2*B[0])*J[0]*r^2*Jb[0]*U[4]-2*
exp(2*B[0])*r^2*K[0]^2*Ub[0]*U[2]+4*exp(2*B[0])*Jb[0]*r^2*J[0]*Ub[4]+exp(2*B[0]
)*Jb[0]*r^2*Jb[2]*U[0]^2+exp(2*B[0])*J[0]*r^2*J[3]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*
r^2*K[2]*U[0]*Ub[0]+exp(2*B[0])*Jb[0]*r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*r^2*
K[0]*Ub[0]*U[2]+2*exp(2*B[0])*Jb[0]*r^2*K[0]*U[0]*Ub[2]+2*exp(2*B[0])*Jb[0]*r^2
*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2*K[2]*U[0]*Ub[0]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[3]-4*exp(2*B[0])*K[0]*r^2*Ub[0]*J[4]-4*exp(2*B[0])*K[0]*r^2*Ub[0]
*K[4]-4*exp(2*B[0])*K[0]*r^2*U[0]*K[4]-2*exp(2*B[0])*K[0]*r^2*K[3]*U[0]*Ub[0]+2
*exp(2*B[0])*r^2*U[0]*Jb[0]^2*U[2]-4*exp(2*B[0])*K[0]*r^2*U[0]*Jb[4]+4*exp(2*B[
0])*Jb[0]*r^2*U[0]*K[4]-2*J[0]*exp(4*B[0])*Vw[3]+2*K[0]*exp(4*B[0])*Vw[3]-2*Jb[
0]*exp(4*B[0])*Vw[2]+4*K[0]*exp(4*B[0])*Vw[0]*B[3]-4*J[0]*exp(4*B[0])*Vw[0]*B[3
]+4*K[0]*exp(4*B[0])*Vw[0]*B[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[3])*exp(-2
*B[0])/r^2   :
C[   4   ,   4   ,   3   ]:=   -1/16*I*(-2*Vw[3]*exp(4*B[0])*J[0]*fo-4*B[3]*Vw[
0]*exp(4*B[0])*J[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*K[0]*fo-4*B[3]*Vw[0]*exp(4*B[0]
)*K[0]*fo+2*Vw[2]*exp(4*B[0])*K[0]*fo-2*Vw[3]*exp(4*B[0])*K[0]*fo+2*Vw[2]*exp(4
*B[0])*Jb[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*Jb[0]*fo-Ub[0]^2*J[2]*r^2*K[0]*exp(2*B
[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*K[0]*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*Jb[0]*
exp(2*B[0])*fo-Ub[0]^2*J[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]*U[0]*r^2*K[0]
*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-8*exp(2*B[0])*B[4]*
Ub[0]*r^2*fo-U[0]^2*Jb[2]*r^2*K[0]*exp(2*B[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*J[0]*
exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^2*J[0]*exp
(2*B[0])*fo+4*U[4]*Jb[0]*r^2*J[0]*exp(2*B[0])*fo+8*exp(2*B[0])*B[4]*U[0]*r^2*fo
-2*Vw[1]*exp(2*B[0])*U[0]*r^2*fo+4*Vw[0]*exp(2*B[0])*B[1]*Ub[0]*r^2*fo-4*Vw[0]*
exp(2*B[0])*B[1]*U[0]*r^2*fo-4*J[4]*Ub[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]
*K[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]*K[0]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]
^2*J[3]*r^2*J[0]*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+2*Vw[1]*
exp(2*B[0])*Ub[0]*r^2*fo+2*Ub[0]*U[0]*K[3]*r^2*J[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]
*K[0]^2*r^2*exp(2*B[0])*fo-4*Ub[4]*J[0]*r^2*Jb[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]*K
[0]^2*r^2*exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]*r^2*J[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]
*K[0]*r^2*J[0]*exp(2*B[0])*fo-4*U[4]*K[0]^2*r^2*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2
*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]*K[2]*r^2
*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^
2*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]^2*Ub[0]*r^2*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]
*r^2*Jb[0]*exp(2*B[0])*fo-U[0]^2*Jb[2]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]^2*J[3]*r^
2*K[0]*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2*J[0]*exp(2*B[0])*fo+4*K[4]*Ub[0]*r^2*J[0
]*exp(2*B[0])*fo+4*Ub[4]*K[0]^2*r^2*exp(2*B[0])*fo-4*J[4]*Ub[0]*r^2*K[0]*exp(2*
B[0])*fo+4*K[4]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*K[0]*exp(2*B[0])*
fo+2*Ub[0]*U[0]*K[3]*r^2*K[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]^2*U[0]*r^2*exp(2*B[0]
)*fo+J[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*U[0]*K[0]*Ub[0]*r^4*fo-2*U[1]*U[0]*Jb[0]*
Ub[0]*r^4*fo-2*Jb[0]*U[0]^2*Ub[0]*r^3*fo+2*Ub[1]*U[0]^2*K[0]*r^4*fo-J[1]*Ub[0]^
3*r^4*fo-Jb[1]*U[0]^2*Ub[0]*r^4*fo-2*K[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*Ub[0]^2*J
[0]*r^4*fo+2*J[0]*Ub[0]^2*U[0]*r^3*fo+2*U[1]*Ub[0]*K[0]*U[0]*r^4*fo+2*Ub[1]*Ub[
0]*J[0]*U[0]*r^4*fo+Jb[1]*U[0]^3*r^4*fo-2*J[0]*Ub[0]^3*r^3*fo+2*K[1]*Ub[0]*U[0]
^2*r^4*fo+2*U[1]*U[0]^2*Jb[0]*r^4*fo-4*K[0]*Ub[0]^2*U[0]*r^3*fo+2*Jb[0]*U[0]^3*
r^3*fo-2*U[1]*Ub[0]^2*K[0]*r^4*fo+4*K[0]*Ub[0]*U[0]^2*r^3*fo)*exp(-2*B[0])/r^2
   :
C[   4   ,   4   ,   4   ]:=   1/4*(8*B[4]*exp(2*B[0])-4*B[1]*exp(2*B[0])*Vw[0]
-2*exp(2*B[0])*Vw[1]+4*U[0]*r*Ub[0]*K[0]+2*r*Ub[0]^2*J[0]+2*r*U[0]^2*Jb[0]+2*r^
2*K[0]*Ub[0]*U[1]+U[0]^2*r^2*Jb[1]+2*r^2*K[0]*U[0]*Ub[1]+Ub[0]^2*r^2*J[1]+2*U[0
]*Ub[0]*r^2*K[1]+2*r^2*Jb[0]*U[0]*U[1]+2*r^2*J[0]*Ub[0]*Ub[1])*exp(-2*B[0])   :



==> anc/initialize.map <==
x:=array([r,q,p,u]):
#f:= 1+p^2+q^2:
fo:=f+q*fqo+p*fpo:
fq:=fqo+q*2:
fp:=fpo+p*2:

J:=array(0..4): Jb:=array(0..4): K:=array(0..4): B:=array(0..4):
U:=array(0..4): Ub:=array(0..4): Vw:=array(0..4):
Jn:=array(0..4,0..4): Jbn:=array(0..4,0..4): Je:=array(0..4,0..4): Jbe:=array(0..4,0..4): 
Kn:=array(0..4,0..4): Bn:=array(0..4,0..4): Be:=array(0..4,0..4): 
Un:=array(0..4,0..4): Ubn:=array(0..4,0..4): Ue:=array(0..4,0..4): Ube:=array(0..4,0..4): 
Va:=array(0..4,0..4): wn:=array(0..4,0..4):

C:=array(1..4,1..4,1..4):
Csum:=array(1..4):
g:=array(1..4,1..4):
h:=array(1..4,1..4):
g_exp:=array(1..4,1..4):
h_exp:=array(1..4,1..4):
R:=array(1..4,1..4):
Riem:=array(1..4,1..4,1..4,1..4):
Riemd:=array(1..4,1..4,1..4,1..4):
weyl:=array(1..4,1..4,1..4,1..4):
Ric:=array(1..4,1..4):
Tab:=array(1..4,1..4):
Tab_down_exp:=array(1..4,1..4):
Tab_up_exp:=array(1..4,1..4):
D_Tab_up:=array(1..4):
D_Tab_down:=array(1..4):

n:=2:
L2:=-n*(n+1): # \eth\bar{\eth}
L4:=L2^2+2*L2:  #\eth^2\bar{\eth}^2
alias(B0=B0(r)):alias(W0=W0(r)):
alias(Rho0=Rho0(r)):
B14:=0:B4:=0:B44:=0:W14:=0:W4:=0:W44:=0:
rho_falloff:=(1/r^3-r0/r^4)*((r0+del)/r^4-1/r^3); #For finite shell
#rho_falloff:=(1/r^2-r0/r^3)*((r0+del)/r^5-1/r^4); #For finite shell
#rho_falloff:=(1/r^2-r0/r^3)*((r0+del)/r^6-1/r^5); #For finite shell
#rho_falloff:=(1/r^3-r0/r^4)*((r0+del)^2/r^5-1/r^3): #For finite shell
#rho_falloff:=(1/r^4-r0/r^5)*((r0+del)/r^4-1/r^3): #For finite shell


==> anc/lin.map <==

  pr1(J,Jn,2):
  pr1(Jb,Jbn,-2):
  pr1(K,Kn,0):
  pr1(B,Bn,0):
  pr1(U,Un,1):
  pr1(Ub,Ubn,-1):
  pr1(Vw,Va,0):

for a7 from 1 to 4 do for b7 from 1 to 4 do
h_exp[a7,b7]:=h[a7,b7]:
g_exp[a7,b7]:=g[a7,b7]:
h[a7,b7]:=subs(rule1,h_exp[a7,b7]):
g[a7,b7]:=subs(rule1,g_exp[a7,b7]):
od; od;

R[1,1]:=prR(1,1):
R[1,2]:=prR(1,2):
R[1,3]:=prR(1,3):
Rq:=simplify(f*(R[1,2]+I*R[1,3])/2):#Rq=q^A R_{1A}
R[2,2]:=prR(2,2):
R[2,3]:=prR(2,3):
R[3,3]:=prR(3,3):
a5:=simplify(h[2,2]*R[2,2]):
a6:=simplify(2*h[2,3]*R[2,3]):
a7:=simplify(h[3,3]*R[3,3]):
Rw:=simplify(r^2*(a5+a6+a7)):#Rw=h^{AB} R_{AB}
ev1:=simplify(f^2/4*(R[2,2]-R[3,3]+2*I*R[2,3])):#ev1=q^A q^B R_{AB}
ev2:=simplify(ev1-Jn[0,0]*Rw):
R[4,4]:=prR(4,4):
R[1,4]:=prR(1,4):
R[2,4]:=prR(2,4):
R[3,4]:=prR(3,4):

prLin(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va);
R11e:=simplify(pr2(R[1,1]));
Rqe:=simplify(subs(rule1,pr2(Rq)));
Rwe:=simplify(pr2(Rw));
ev1e:=simplify(subs(rule1,pr2(ev1)));
ev2e:=simplify(subs(rule1,pr2(ev2)));
R14e:=simplify(pr2(R[1,4]));
R44e:=simplify(pr2(R[4,4]));
R24e:=simplify(pr2(R[2,4])):
R34e:=simplify(pr2(R[3,4])):
Rq4e:=simplify(subs(rule1,f*(R24e+I*R34e)/2));
#check_R11e:=simplify(subs(rule2,R11e));
#check_Rqe:=simplify(subs(rule2,Rqe));
#check_Rwe:=simplify(subs(rule2,Rwe));
#check_ev2e:=simplify(subs(rule2,ev2e));
#check_R14e:=simplify(subs(rule2,R14e));
#check_R44e:=simplify(subs(rule2,R44e));
#check_Rq4e:=simplify(subs(rule2,Rq4e));

FIN;


==> anc/paperEqs.map <==
read `initialize.map`:
read `ProcsRules.map`:
read `gamma.out`:
read `lin.map`:
#Formulas valid for $\ell=2$ ONLY

alias(b22=b22(r)):alias(j22=j22(r)):alias(u22=u22(r)):alias(w22=w22(r)):
B1:=diff(B0,r):B11:=diff(B0,r,r):W1:=diff(W0,r):W11:=diff(W0,r,r):
om:=I*omm:
S2:=sqrt(-L2):

(* #For basis \eth^s Z_{\ell,m}:
ruleconsIn:={Be[2, 3]=L2*b22, wn[2, 3]=L2*w22, wn[1, 1]=diff(w22,r,r), Be[0, 1]=diff(b22,r),Be[1, 4]=om*diff(b22,r), Be[0, 4]=om*b22,
           Ue[3, 4]=om*L2*u22,Ube[2, 4]=om*L2*u22,wn[0, 4]=om*w22, Je[3, 4]=om*(L2+2)*j22, Be[2, 4]=om*b22,Je[1,4]=om*diff(j22,r),
           Je[0,4]=om*j22,Ue[1, 4]=om*diff(u22,r),Be[1, 1]=diff(b22,r,r), wn[0, 0]=w22, wn[0, 1]=diff(w22,r), Ube[0, 2]=L2*u22,
           Ue[0, 3]=L2*u22, Ue[2, 3]=L2*u22, Ube[2, 2]=L2*u22, wn[1, 2]=diff(w22,r), wn[0, 2]=w22,  Ue[0, 0]=u22, Ue[0, 1]=diff(u22,r),
           Ue[1, 1]=diff(u22,r,r), Ube[1, 2]=L2*diff(u22,r), Ue[1, 3] =L2*diff(u22,r),Be[0,0]=b22, Be[0,2]=b22,Be[1,2]=diff(b22,r),
           Be[2,2]=b22,Je[1,3]=(L2+2)*diff(j22,r),Je[3,3]=L4*j22,Jbe[2,2]=L4*j22,Je[1,1]=diff(j22,r,r), Je[0,1]=diff(j22,r), Ue[0,2]=u22,
           Ue[1,2]=diff(u22,r)}:*)

#For basis {}_sZ_{\ell,m}
ruleconsIn:={Be[2, 3]=L2*b22, wn[2, 3]=L2*w22, wn[1, 1]=diff(w22,r,r), Be[0, 1]=diff(b22,r),
           Be[1, 4]=om*diff(b22,r), Be[0, 4]=om*b22,Je[1,1]=diff(j22,r,r),
           Je[0,1]=diff(j22,r),
           wn[0, 4]=om*w22,Je[1,4]=om*diff(j22,r),
           Je[0,4]=om*j22,Ue[1, 4]=om*diff(u22,r),
           Be[1, 1]=diff(b22,r,r), wn[0, 0]=w22, wn[0, 1]=diff(w22,r),  Ue[0, 0]=u22, 
           Ue[0, 1]=diff(u22,r), Ue[1, 1]=diff(u22,r,r), Be[0,0]=b22,
           Ube[1, 2]=-S2*diff(u22,r), Ue[1, 3] =-S2*diff(u22,r),
           Be[0,2]=S2*b22,Be[1,2]=S2*diff(b22,r),Be[2,2]=2*S2*b22,
           Je[1,3]=(L2+2)*diff(j22,r)/2,Je[3,3]=2*S2*j22,Jbe[2,2]=2*S2*j22, Ue[0,2]=2*u22,Ue[1,2]=2*diff(u22,r), Ue[3, 4]=-om*S2*u22,
           Ube[2, 4]=-om*S2*u22, Je[3, 4]=om*(L2+2)*j22/2, Be[2, 4]=S2*om*b22, Ube[0, 2]=-S2*u22, Ue[0, 3]=-S2*u22, 
           Ue[2, 3]=L2*u22, Ube[2, 2]=L2*u22, wn[1, 2]=S2*diff(w22,r), wn[0, 2]=S2*w22}:

Vd:=array(1..4,[-1+eps*v221,eps*(V22ang+V22angb)/fo,eps*I*(V22angb-V22ang)/fo,-1+eps*v220]):
for a to 4 do for b to 4 do
  Tab_down[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*eps*Rho22)*Vd[a]*Vd[b])):
od:od:
t1:=0:                    
for a to 4 do for b to 4 do
t1:=t1+Vd[a]*Vd[b]*h[a,b]: 
 od:od:
t2:=pr2(subs(Rhoc=0,t1)):  
t3:=solve(t2=-1,v220): #Set $V_0^{[2,2]}$ using the condition $V_a V_b g^{ab}=-1$

prRHS(Tab_down,g,h):
R11e:=prlinRhoc(subs(rule1,R11e));
Rqe:=prlinRhoc(subs(rule1,Rqe));
Rwe:=prlinRhoc(subs(rule1,Rwe));
ev2e:=prlinRhoc(subs(rule1,ev2e));
E11_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(R11e,eps)))=coeff(subs(ruleconsIn,RHS_R11),eps);
E1q_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(Rqe,eps)))=coeff(subs(ruleconsIn,RHS_R1A),eps);
Ew_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(Rwe,eps)))=simplify(coeff(subs(v220=t3,rule1,ruleconsIn,RHS_Rw),eps));
Eev2_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(ev2e,eps)))=coeff(subs(ruleconsIn,RHS_ev2e),eps);
E44_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(R44e,eps)))=coeff(subs(v220=t3,rule1,ruleconsIn,RHS_R00),eps);
E14_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(R14e,eps)))=coeff(subs(ruleconsIn,RHS_R01),eps);
Eq4_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(Rq4e,eps)))=coeff(subs(ruleconsIn,RHS_R0A),eps);


==> anc/paperEqs.out <==
    |\^/|     Maple 16 (X86 64 LINUX)
._|\|   |/|_. Copyright (c) Maplesoft, a division of Waterloo Maple Inc. 2012
 \  MAPLE  /  All rights reserved. Maple is a trademark of
 <____ ____>  Waterloo Maple Inc.
      |       Type ? for help.
> read `initialize.map`:
> read `ProcsRules.map`:
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `d` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `R` is implicitly declared local to procedure `prR`
Warning, `t1` is implicitly declared local to procedure `prlinRhoc`
Warning, `t1` is implicitly declared local to procedure `pr2`
Warning, `Riem` is implicitly declared local to procedure `prRiem`
Warning, `a` is implicitly declared local to procedure `prLin`
Warning, `b` is implicitly declared local to procedure `prLin`
Warning, `t1` is implicitly declared local to procedure `pr2sum`
Warning, `t1` is implicitly declared local to procedure `pr4sum`
Warning, `a` is implicitly declared local to procedure `prRHS`
Warning, `b` is implicitly declared local to procedure `prRHS`
Warning, `Tab` is implicitly declared local to procedure `prRHS`
Warning, `RHS_Rwt` is implicitly declared local to procedure `prRHS`
Warning, `t11` is implicitly declared local to procedure `prBackInShellOut`
Warning, `a` is implicitly declared local to procedure `pr_Intx2`
Warning, `c1` is implicitly declared local to procedure `pr_Intx2`
> read `gamma.out`:
> read `lin.map`:
memory used=50.2MB, alloc=68.7MB, time=0.32
memory used=157.8MB, alloc=133.1MB, time=1.00
memory used=255.3MB, alloc=134.7MB, time=1.67
memory used=274.2MB, alloc=134.7MB, time=1.82
memory used=374.9MB, alloc=134.7MB, time=2.61
memory used=400.1MB, alloc=134.7MB, time=2.80
memory used=492.5MB, alloc=134.7MB, time=3.41
memory used=526.2MB, alloc=135.2MB, time=3.64
memory used=538.2MB, alloc=135.2MB, time=3.76
memory used=633.6MB, alloc=135.2MB, time=4.40
#Formulas valid for $\ell=2$ ONLY
> 
> alias(b22=b22(r)):alias(j22=j22(r)):alias(u22=u22(r)):alias(w22=w22(r)):
> B1:=diff(B0,r):B11:=diff(B0,r,r):W1:=diff(W0,r):W11:=diff(W0,r,r):
> om:=I*omm:
> S2:=sqrt(-L2):
> 
> (* #For basis \eth^s Z_{\ell,m}:
> ruleconsIn:={Be[2, 3]=L2*b22, wn[2, 3]=L2*w22, wn[1, 1]=diff(w22,r,r), Be[0, 1]=diff(b22,r),Be[1, 4]=om*diff(b22,r), Be[0, 4]=om*b22,
>            Ue[3, 4]=om*L2*u22,Ube[2, 4]=om*L2*u22,wn[0, 4]=om*w22, Je[3, 4]=om*(L2+2)*j22, Be[2, 4]=om*b22,Je[1,4]=om*diff(j22,r),
>            Je[0,4]=om*j22,Ue[1, 4]=om*diff(u22,r),Be[1, 1]=diff(b22,r,r), wn[0, 0]=w22, wn[0, 1]=diff(w22,r), Ube[0, 2]=L2*u22,
>            Ue[0, 3]=L2*u22, Ue[2, 3]=L2*u22, Ube[2, 2]=L2*u22, wn[1, 2]=diff(w22,r), wn[0, 2]=w22,  Ue[0, 0]=u22, Ue[0, 1]=diff(u22,r),
>            Ue[1, 1]=diff(u22,r,r), Ube[1, 2]=L2*diff(u22,r), Ue[1, 3] =L2*diff(u22,r),Be[0,0]=b22, Be[0,2]=b22,Be[1,2]=diff(b22,r),
>            Be[2,2]=b22,Je[1,3]=(L2+2)*diff(j22,r),Je[3,3]=L4*j22,Jbe[2,2]=L4*j22,Je[1,1]=diff(j22,r,r), Je[0,1]=diff(j22,r), Ue[0,2]=u22,
>            Ue[1,2]=diff(u22,r)}:*)
> 
#For basis {}_sZ_{\ell,m}
> ruleconsIn:={Be[2, 3]=L2*b22, wn[2, 3]=L2*w22, wn[1, 1]=diff(w22,r,r), Be[0, 1]=diff(b22,r),
>            Be[1, 4]=om*diff(b22,r), Be[0, 4]=om*b22,Je[1,1]=diff(j22,r,r),
>            Je[0,1]=diff(j22,r),
>            wn[0, 4]=om*w22,Je[1,4]=om*diff(j22,r),
>            Je[0,4]=om*j22,Ue[1, 4]=om*diff(u22,r),
>            Be[1, 1]=diff(b22,r,r), wn[0, 0]=w22, wn[0, 1]=diff(w22,r),  Ue[0, 0]=u22, 
>            Ue[0, 1]=diff(u22,r), Ue[1, 1]=diff(u22,r,r), Be[0,0]=b22,
>            Ube[1, 2]=-S2*diff(u22,r), Ue[1, 3] =-S2*diff(u22,r),
>            Be[0,2]=S2*b22,Be[1,2]=S2*diff(b22,r),Be[2,2]=2*S2*b22,
>            Je[1,3]=(L2+2)*diff(j22,r)/2,Je[3,3]=2*S2*j22,Jbe[2,2]=2*S2*j22, Ue[0,2]=2*u22,Ue[1,2]=2*diff(u22,r), Ue[3, 4]=-om*S2*u22,
>            Ube[2, 4]=-om*S2*u22, Je[3, 4]=om*(L2+2)*j22/2, Be[2, 4]=S2*om*b22, Ube[0, 2]=-S2*u22, Ue[0, 3]=-S2*u22, 
>            Ue[2, 3]=L2*u22, Ube[2, 2]=L2*u22, wn[1, 2]=S2*diff(w22,r), wn[0, 2]=S2*w22}:
> 
> Vd:=array(1..4,[-1+eps*v221,eps*(V22ang+V22angb)/fo,eps*I*(V22angb-V22ang)/fo,-1+eps*v220]):
> for a to 4 do for b to 4 do
>   Tab_down[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*eps*Rho22)*Vd[a]*Vd[b])):
> od:od:
> t1:=0:                    
> for a to 4 do for b to 4 do
> t1:=t1+Vd[a]*Vd[b]*h[a,b]: 
>  od:od:
> t2:=pr2(subs(Rhoc=0,t1)):  
> t3:=solve(t2=-1,v220): #Set $V_0^{[2,2]}$ using the condition $V_a V_b g^{ab}=-1$
> 
> prRHS(Tab_down,g,h):
> R11e:=prlinRhoc(subs(rule1,R11e));
                                                    /d    \
                                             4 Rhoc |-- B0|
                            4 eps Be[0, 1]          \dr   /
                    R11e := -------------- + --------------
                                  r                r

> Rqe:=prlinRhoc(subs(rule1,Rqe));
Rqe := 1/2

                                                 2             3
    (4 Be[0, 2] - 2 r Be[1, 2] + r Je[1, 3] + 4 r  Ue[0, 1] + r  Ue[1, 1]) eps/

               /                                /d    \           \
    r - Rhoc r |4 B0 Ue[0, 1] + B0 r Ue[1, 1] + |-- B0| r Ue[0, 1]| eps
               \                                \dr   /           /

> Rwe:=prlinRhoc(subs(rule1,Rwe));
                                                                   2
Rwe := 1/2 eps (-4 Be[2, 3] + Je[3, 3] + Jbe[2, 2] - 4 wn[0, 1] + r  Ue[1, 3]

                                       2                                /
     + 4 r Ube[0, 2] + 4 r Ue[0, 3] + r  Ube[1, 2] + 8 Be[0, 0]) + Rhoc |4 B0
                                                                        \

         /d    \                  /d    \
     - 2 |-- W0| + 4 eps Be[0, 0] |-- W0| + 4 eps B0 wn[0, 1]
         \dr   /                  \dr   /

               2
     - eps B0 r  Ue[1, 3] - 4 eps B0 r Ube[0, 2] - 4 eps B0 r Ue[0, 3]

               2                              \
     - eps B0 r  Ube[1, 2] - 8 eps Be[0, 0] B0|
                                              /

> ev2e:=prlinRhoc(subs(rule1,ev2e));
            2                              2
ev2e := -(-r  Ue[1, 2] - 2 r Ue[0, 2] - 2 r  Je[1, 4] + 2 Be[2, 2]

        2                                                    /       2
     + r  Je[1, 1] - 2 r Je[0, 4] + 2 r Je[0, 1]) eps + Rhoc |-2 B0 r  Ue[1, 2]
                                                             \

                               2                       /d    \
     - 4 B0 r Ue[0, 2] - 4 B0 r  Je[1, 4] - r Je[0, 1] |-- W0|
                                                       \dr   /

             2
     + 2 B0 r  Je[1, 1] - 4 B0 r Je[0, 4] - Je[0, 1] W0 - r Je[1, 1] W0

                      \
     + 4 B0 r Je[0, 1]| eps
                      /

> E11_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(R11e,eps)))=coeff(subs(ruleconsIn,RHS_R11),eps);
                        /d     \
                      4 |-- b22|
                        \dr    /
            E11_22 := ---------- = -8 Pi Rhoc (-Rho22 + 2 Rho0 v221)
                          r

> E1q_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(Rqe,eps)))=coeff(subs(ruleconsIn,RHS_R1A),eps);
              /
              |   1/2            1/2 /d     \       /d     \      2 /d     \
E1q_22 := 1/2 |4 6    b22 - 2 r 6    |-- b22| - 2 r |-- j22| + 4 r  |-- u22|
              |                      \dr    /       \dr    /        \dr    /
              \

          / 2     \\
        3 |d      ||
     + r  |--- u22||/r
          |  2    ||
          \dr     //

              /                     / 2     \                     \
              |     /d     \        |d      |   /d    \   /d     \|
     - Rhoc r |4 B0 |-- u22| + B0 r |--- u22| + |-- B0| r |-- u22|| =
              |     \dr    /        |  2    |   \dr   /   \dr    /|
              \                     \dr     /                     /

    -8 Rhoc V22ang Rho0 Pi

> Ew_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(Rwe,eps)))=simplify(coeff(subs(v220=t3,rule1,ruleconsIn,RHS_Rw),eps));
                     1/2         /d     \    2  1/2 /d     \        1/2
Ew_22 := 16 b22 + 2 6    j22 - 2 |-- w22| - r  6    |-- u22| - 4 r 6    u22 +
                                 \dr    /           \dr    /

         /      /d    \        /d     \         2  1/2 /d     \
    Rhoc |4 b22 |-- W0| + 4 B0 |-- w22| + 2 B0 r  6    |-- u22|
         \      \dr   /        \dr    /                \dr    /

               1/2               \         2
     + 8 B0 r 6    u22 - 8 b22 B0| = 8 Pi r  Rhoc Rho22
                                 /

> Eev2_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(ev2e,eps)))=coeff(subs(ruleconsIn,RHS_ev2e),eps);
              2 /d     \                  2     /d     \      1/2
Eev2_22 := 2 r  |-- u22| + 4 r u22 + 2 I r  omm |-- j22| - 4 6    b22
                \dr    /                        \dr    /

          / 2     \                                       /
        2 |d      |                       /d     \        |       2 /d     \
     - r  |--- j22| + 2 I r omm j22 - 2 r |-- j22| + Rhoc |-4 B0 r  |-- u22|
          |  2    |                       \dr    /        |         \dr    /
          \dr     /                                       \

                            2     /d     \     /d     \ /d    \
     - 8 B0 r u22 - 4 I B0 r  omm |-- j22| - r |-- j22| |-- W0|
                                  \dr    /     \dr    / \dr   /

               / 2     \                                      / 2     \
             2 |d      |                      /d     \        |d      |
     + 2 B0 r  |--- j22| - 4 I B0 r omm j22 - |-- j22| W0 - r |--- j22| W0
               |  2    |                      \dr    /        |  2    |
               \dr     /                                      \dr     /

                      \
              /d     \|
     + 4 B0 r |-- j22|| = 0
              \dr    /|
                      /

> E44_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(R44e,eps)))=coeff(subs(v220=t3,rule1,ruleconsIn,RHS_R00),eps);
              /     / 2     \                      / 2     \
              |   3 |d      |      2 /d     \    2 |d      |
E44_22 := 1/2 |2 r  |--- b22| + 4 r  |-- b22| + r  |--- w22| - 6 w22 - 12 b22 r
              |     |  2    |        \dr    /      |  2    |
              \     \dr     /                      \dr     /

            3      1/2                               /d     \  3
     + 2 I r  omm 6    u22 + 2 I omm w22 r - 4 I omm |-- b22| r
                                                     \dr    /

                     \                   /
            2        |   /  3            |   /d    \  2 /d     \
     - 4 I r  omm b22|  /  r  - 1/2 Rhoc |-2 |-- B0| r  |-- w22|
                     | /                 |   \dr   /    \dr    /
                     /                   \

                              / 2    \
         /d    \            2 |d     |           /d     \
     - 6 |-- B0| r w22 - 4 r  |--- B0| w22 - 6 r |-- b22| W0
         \dr   /              |  2   |           \dr    /
                              \dr    /

            / 2     \           / 2     \
          2 |d      |           |d      |      2 /d     \ /d    \
     - 4 r  |--- b22| W0 - r W0 |--- w22| - 2 r  |-- b22| |-- W0|
            |  2    |           |  2    |        \dr    / \dr   /
            \dr     /           \dr     /

             / 2    \
             |d     |
     - w22 r |--- W0| + 12 B0 w22 + 24 B0 b22 r + 12 b22 W0
             |  2   |
             \dr    /

               /d     \  2                            1/2
     + 4 I omm |-- b22| r  W0 + 4 I r omm b22 W0 + r 6    u22 W0
               \dr    /

                                                  \
         /d    \  3  1/2        2  1/2     /d    \|   /  3
     - 2 |-- B0| r  6    u22 - r  6    u22 |-- W0||  /  r  =
         \dr   /                           \dr   /| /
                                                  /

               /         Rho0 (2 b22 r + w22)\
    -4 Rhoc Pi |-Rho22 - --------------------|
               \                  r          /

> E14_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(R14e,eps)))=coeff(subs(ruleconsIn,RHS_R01),eps);
              /                                                    / 2     \
              |                  /d     \  2       /d     \      2 |d      |
E14_22 := 1/2 |-12 b22 - 4 I omm |-- b22| r  + 4 r |-- b22| + 2 r  |--- b22|
              |                  \dr    /          \dr    /        |  2    |
              \                                                    \dr     /

                                           / 2     \\               /
        2  1/2 /d     \        1/2         |d      ||   /  2        |
     + r  6    |-- u22| + 2 r 6    u22 + r |--- w22||  /  r  - Rhoc |
               \dr    /                    |  2    || /             |
                                           \dr     //               \

                     / 2     \
     /d     \        |d      |        /d     \ /d    \   /d    \
    -|-- b22| W0 - r |--- b22| W0 - r |-- b22| |-- W0| - |-- B0| w22
     \dr    /        |  2    |        \dr    / \dr   /   \dr   /
                     \dr     /

         / 2    \                                     \
         |d     |       /d    \   /d     \            |   /  2
     - r |--- B0| w22 - |-- B0| r |-- w22| + 12 b22 B0|  /  r  =
         |  2   |       \dr   /   \dr    /            | /
         \dr    /                                     /

      4 Rhoc Pi (-Rho22 r + 2 Rho0 v221 r - Rho0 w22)
    - -----------------------------------------------
                             r

> Eq4_22:=prlinRhoc(subs(ruleconsIn,rule1,coeff(Rq4e,eps)))=coeff(subs(ruleconsIn,RHS_R0A),eps);
               /
               | 1/2        1/2 /d     \                  2    4     /d     \
Eq4_22 := -1/2 |6    w22 - 6    |-- w22| r + 2 I omm j22 r  + r  omm |-- u22| I
               |                \dr    /                             \dr    /
               \

                                                           / 2     \\
            1/2          2          2      3 /d     \    4 |d      ||   /  2
     + 2 I 6    omm b22 r  - 2 u22 r  - 4 r  |-- u22| - r  |--- u22||  /  r  -
                                             \dr    /      |  2    || /
                                                           \dr     //

             /                      / 2     \
             |     /d     \       2 |d      |              /d    \
    1/2 Rhoc |-4 r |-- u22| W0 - r  |--- u22| W0 - 2 r u22 |-- W0|
             |     \dr    /         |  2    |              \dr   /
             \                      \dr     /

          3 /d     \ /d    \           3     /d     \
     + 2 r  |-- u22| |-- B0| - 2 I B0 r  omm |-- u22| + 4 B0 r u22
            \dr    / \dr   /                 \dr    /

                                  / 2     \                     \
             2 /d     \         3 |d      |     /d    \  1/2    |
     + 8 B0 r  |-- u22| + 2 B0 r  |--- u22| - 2 |-- B0| 6    w22|/r =
               \dr    /           |  2    |     \dr   /         |
                                  \dr     /                     /

                             2
    -4 Rhoc (2 V22ang + u22 r ) Rho0 Pi

> quit
memory used=647.0MB, alloc=135.2MB, time=4.49


==> anc/regular_0_IncomingGW.map <==
n:=2:
Order:=2*n+4:
bin:=0:
M:=0:MM:=0:
L2:=-n*(n+1): # \eth\bar{\eth}
L4:=L2^2+2*L2:  #\eth^2\bar{\eth}^2

D1r:=4*b0+r^3*diff(Z(r),r,r)+4*r^2*diff(Z(r),r)
      +(L2+2)*r*diff(J(r),r)=0:
D2r:=-2*b0+r^2*diff(Z(r),r)+2*r*Z(r)-2*(r+M)*diff(J(r),r)
     -r*(r+2*M)*diff(J(r),r,r)+2*r^2*om*diff(J(r),r)
     +2*r*om*J(r)=0:
tr:={r=1/x}:
with(PDEtools):
D1x:=simplify(dchange(tr,D1r)):
D2x:=simplify(dchange(tr,D2r)):
D3x:=diff(D2x,x):
D1x1:=simplify(subs(diff(Z(x),x,x)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(x),x)=Z1,D1x1)):
D1x3:=simplify(subs(Z(x)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(x),x,x)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(x),x)=Z1,D2x1)):
D2x3:=simplify(subs(Z(x)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(x),x,x)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(x),x)=Z1,D3x1)):
D3x3:=simplify(subs(Z(x)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):
assign(st):
de:=simplify(diff(Z0,x)-Z1)=0:
de1:=subs(diff(J(x),x$4)=diff(J2(x),x$2),de):
de2:=subs(diff(J(x),x$3)=diff(J2(x),x),de1):
de3:=subs(diff(J(x),x$2)=J2(x),de2):
s1:=dsolve(de3,J2(x)):
assign(s1):
if(limit(subs(_C2=0,J2(x)),x=0)=0) then
    J2out:=subs(_C2=CinI,_C1=C40I*6,J2(x)):
elif(limit(subs(_C1=0,J2(x)),x=0)=0) then
    J2out:=subs(_C1=CinI,_C2=C40I*6,J2(x)):
end if:

J2in:=subs(_C1=c7,_C2=c8,J2(x)):
jin:=simplify(c9+c6*x+int(int(J2in,x),x)):
zin:=simplify(subs(J(x)=jin,Z0)):
jout:=simplify(C10+C30*x+int(int(J2out,x),x)):
zout:=simplify(subs(J(x)=jout,Z0)):
om:=omm*I:
jin:=simplify(subs(x=1/r,b0=bin,jin)):
zin:=simplify(subs(x=1/r,b0=bin,zin)):
jout:=simplify(subs(x=1/r,jout));
zout:=simplify(subs(x=1/r,zout));

dwdrout:=2*b0+r^2*L2*diff(zout,r)/2+2*r*zout*L2-L2*b0
        +L4*jout/2:
woutn:=int(dwdrout,r):
wout:=woutn+C50;

R44out:=simplify(((r^2+2*M*r)*diff(wout,r,r)+L2*wout+2*(r+2*M)*L2*b0
           +M*r*2*L2*zout
           -4*r*(r+2*M)*I*omm*b0 -2*r^3*L2*I*omm*zout+2*r*I*omm*wout)
           /(2*r^3));
Rq4out:=simplify((r*diff(wout,r)-wout+4*r^3*diff(zout,r)
         +r^4*diff(zout,r,r)+2*r^2*zout
         +2*M*r^3*diff(zout,r,r)+8*M*r^2*diff(zout,r)
         +r^2*(L2+2)*I*omm*jout-r^4*I*omm*diff(zout,r)-2*r^2*I*omm*b0
         )/(2*r^2));
R14out:=simplify((r*diff(wout,r,r)+2*L2*b0
         -r^2*L2*diff(zout,r)-2*r*L2*zout)/(2*r^2));

C50:=solve(Rq4out=0,C50);
C10:=solve(R44out=0,C10);
jout:=simplify(jout):
zout:=simplify(zout):
wout:=simplify(wout):
jinf:=asympt(jout,r):

omega:=simplify(limit(jout,r=infinity)*L4/(4+2*L2)/2):
jul:=simplify(limit(-r^2*diff(jout,r),r=infinity)*I*omm/2):
news_check:=simplify(omega+b0+jul);

dwdrin:=2*bin+r^2*L2*diff(zin,r)/2+2*r*zin*L2-L2*bin
        +L4*jin/2:
winn:=int(dwdrin,r):
win:=winn+c10:


R44in:=simplify(((r^2+2*M*r)*diff(win,r,r)+L2*win+2*(r+2*M)*L2*bin
           +M*r*2*L2*zin
           -4*r*(r+2*M)*I*omm*bin -2*r^3*L2*I*omm*zin+2*r*I*omm*win)
           /(2*r^3)):
Rq4in:=simplify((r*diff(win,r)-win+4*r^3*diff(zin,r)
         +r^4*diff(zin,r,r)+2*r^2*zin
         +2*M*r^3*diff(zin,r,r)+8*M*r^2*diff(zin,r)
         +r^2*(L2+2)*I*omm*jin-r^4*I*omm*diff(zin,r)-2*r^2*I*omm*bin
         )/(2*r^2)):
R14in:=simplify((r*diff(win,r,r)+2*L2*bin
         -r^2*L2*diff(zin,r)-2*r*L2*zin)/(2*r^2)):

c10:=solve(Rq4in=0,c10):
c9:=solve(R44in=0,c9):
jin:=simplify(jin):
zin:=simplify(zin):
win:=simplify(win):
sjin:=series(jin*r^(n+1),r=0):
c8:=solve(coeff(sjin,r,n)=0,c8):
c7:=solve(coeff(sjin,r,(n-2))=0,c7):
series(jin,r):
series(zin,r):

dzout:=simplify(diff(zout,r)):
djout:=simplify(diff(jout,r)):
dzin:=simplify(diff(zin,r)):
djin:=simplify(diff(jin,r)):

e1:=subs(r=rc,jout)-subs(r=rc,jin)=0:
e3:=subs(r=rc,zout)-subs(r=rc,zin)=0:
e4:=subs(r=rc,dzout)-subs(r=rc,dzin)=xu:#2*b0/rc^2:
e5:=subs(r=rc,djout)-subs(r=rc,djin)=xj:#-b0*MM/rc^2/(1-2*MM/rc):
e2:=subs(r=rc,wout)-subs(r=rc,win)=-2*rc*b0*(1-2*MM/rc):
ss1:=solve({e1,e2,e5,e3,e4},{C30,C40I,c6,xj,xu}):

Rq4out_chk:=simplify(subs(ss1,Rq4out));
R44out_chk:=simplify(subs(ss1,R44out));
R14out_chk:=simplify(subs(ss1,R14out));
Rq4in_chk:=simplify(subs(ss1,Rq4in));
R44in_chk:=simplify(subs(ss1,R44in));
R14in_chk:=simplify(subs(ss1,R14in));

(*
jout2:=simplify(subs(ss1,jout)):
jout2:=algsubs(exp(2*I*r*omm)=0,jout2):
omega:=simplify(limit(jout2,r=infinity)*L4/(4+2*L2)/2):
jul:=simplify(limit(-r^2*diff(jout2,r),r=infinity)*I*omm/2):
news_check:=simplify(omega+b0+jul):

`Now transform to basis {}_2 Z_{ell,m} rather than eth^2 Z_{ell,m}`:
nc_s:=series(sqrt(24)*news_check,rc):
Jout_Zgauge:=simplify(sqrt(24)*jout):
Zout_Zgauge:=simplify(sqrt(6)*zout):
Wout_Zgauge:=simplify(wout):
xu1:=factor(simplify(subs(omm=V0/rc,xu))):
xj1:=factor(simplify(subs(omm=V0/rc,xj))):
*)
assign(ss1):
s_C40I:=series(C40I,rc):
s_C40:=subs(CinI=0,s_C40I);
C4I:= simplify(coeff(convert(s_C40I,polynom),CinI))*CinI;





==> anc/regular_0_IncomingGW.out <==
    |\^/|     Maple 16 (X86 64 LINUX)
._|\|   |/|_. Copyright (c) Maplesoft, a division of Waterloo Maple Inc. 2012
 \  MAPLE  /  All rights reserved. Maple is a trademark of
 <____ ____>  Waterloo Maple Inc.
      |       Type ? for help.
> n:=2:
> Order:=2*n+4:
> bin:=0:
> M:=0:MM:=0:
> L2:=-n*(n+1): # \eth\bar{\eth}
> L4:=L2^2+2*L2:  #\eth^2\bar{\eth}^2
> 
> D1r:=4*b0+r^3*diff(Z(r),r,r)+4*r^2*diff(Z(r),r)
>       +(L2+2)*r*diff(J(r),r)=0:
> D2r:=-2*b0+r^2*diff(Z(r),r)+2*r*Z(r)-2*(r+M)*diff(J(r),r)
>      -r*(r+2*M)*diff(J(r),r,r)+2*r^2*om*diff(J(r),r)
>      +2*r*om*J(r)=0:
> tr:={r=1/x}:
> with(PDEtools):
> D1x:=simplify(dchange(tr,D1r)):
> D2x:=simplify(dchange(tr,D2r)):
> D3x:=diff(D2x,x):
> D1x1:=simplify(subs(diff(Z(x),x,x)=Z2,D1x)):
> D1x2:=simplify(subs(diff(Z(x),x)=Z1,D1x1)):
> D1x3:=simplify(subs(Z(x)=Z0,D1x2)):
> D2x1:=simplify(subs(diff(Z(x),x,x)=Z2,D2x)):
> D2x2:=simplify(subs(diff(Z(x),x)=Z1,D2x1)):
> D2x3:=simplify(subs(Z(x)=Z0,D2x2)):
> D3x1:=simplify(subs(diff(Z(x),x,x)=Z2,D3x)):
> D3x2:=simplify(subs(diff(Z(x),x)=Z1,D3x1)):
> D3x3:=simplify(subs(Z(x)=Z0,D3x2)):
> st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):
> assign(st):
> de:=simplify(diff(Z0,x)-Z1)=0:
> de1:=subs(diff(J(x),x$4)=diff(J2(x),x$2),de):
> de2:=subs(diff(J(x),x$3)=diff(J2(x),x),de1):
> de3:=subs(diff(J(x),x$2)=J2(x),de2):
> s1:=dsolve(de3,J2(x)):
> assign(s1):
> if(limit(subs(_C2=0,J2(x)),x=0)=0) then
>     J2out:=subs(_C2=CinI,_C1=C40I*6,J2(x)):
> elif(limit(subs(_C1=0,J2(x)),x=0)=0) then
>     J2out:=subs(_C1=CinI,_C2=C40I*6,J2(x)):
> end if:
> 
> J2in:=subs(_C1=c7,_C2=c8,J2(x)):
> jin:=simplify(c9+c6*x+int(int(J2in,x),x)):
> zin:=simplify(subs(J(x)=jin,Z0)):
> jout:=simplify(C10+C30*x+int(int(J2out,x),x)):
> zout:=simplify(subs(J(x)=jout,Z0)):
> om:=omm*I:
> jin:=simplify(subs(x=1/r,b0=bin,jin)):
> zin:=simplify(subs(x=1/r,b0=bin,zin)):
> jout:=simplify(subs(x=1/r,jout));
                    3          2                          2  2
jout := 1/2 (2 C10 r  + 2 C30 r  - CinI exp(2 I r omm) omm  r

                                                                       /  3
     - 2 I CinI exp(2 I r omm) omm r + CinI exp(2 I r omm) + 2 C40I)  /  r
                                                                     /

> zout:=simplify(subs(x=1/r,zout));
                           4
zout := -1/2 (2 I omm C10 r  - 2 I CinI exp(2 I r omm) omm r + 8 I omm C40I r

             3                                  2             /  4
     - 4 b0 r  + 3 CinI exp(2 I r omm) - 4 C30 r  + 6 C40I)  /  r
                                                            /

> 
> dwdrout:=2*b0+r^2*L2*diff(zout,r)/2+2*r*zout*L2-L2*b0
>         +L4*jout/2:
> woutn:=int(dwdrout,r):
> wout:=woutn+C50;
                   12 I omm C40I   3 CinI exp(2 I r omm)   6 C40I
wout := -10 b0 r - ------------- - --------------------- - ------
                         r                   2                2
                                            r                r

                2
     + 6 I omm r  C10 + 12 C10 r + C50

> 
> R44out:=simplify(((r^2+2*M*r)*diff(wout,r,r)+L2*wout+2*(r+2*M)*L2*b0
>            +M*r*2*L2*zout
>            -4*r*(r+2*M)*I*omm*b0 -2*r^3*L2*I*omm*zout+2*r*I*omm*wout)
>            /(2*r^3));
R44out :=

                                          2
      -24 b0 r + 36 C10 r + 3 C50 - 36 omm  C40I - 12 I omm C30 r - omm C50 r I
    - -------------------------------------------------------------------------
                                          3
                                         r

> Rq4out:=simplify((r*diff(wout,r)-wout+4*r^3*diff(zout,r)
>          +r^4*diff(zout,r,r)+2*r^2*zout
>          +2*M*r^3*diff(zout,r,r)+8*M*r^2*diff(zout,r)
>          +r^2*(L2+2)*I*omm*jout-r^4*I*omm*diff(zout,r)-2*r^2*I*omm*b0
>          )/(2*r^2));
                                          2
                                    12 omm  C40I - C50
                          Rq4out := ------------------
                                              2
                                           2 r

> R14out:=simplify((r*diff(wout,r,r)+2*L2*b0
>          -r^2*L2*diff(zout,r)-2*r*L2*zout)/(2*r^2));
                                  R14out := 0

> 
> C50:=solve(Rq4out=0,C50);
                                           2
                              C50 := 12 omm  C40I

> C10:=solve(R44out=0,C10);
                        2 b0                            3
                 C10 := ---- + 1/3 I omm C30 + 1/3 I omm  C40I
                         3

> jout:=simplify(jout):
> zout:=simplify(zout):
> wout:=simplify(wout):
> jinf:=asympt(jout,r):
> 
> omega:=simplify(limit(jout,r=infinity)*L4/(4+2*L2)/2):
> jul:=simplify(limit(-r^2*diff(jout,r),r=infinity)*I*omm/2):
> news_check:=simplify(omega+b0+jul);
                                                3
        news_check := -1/2 I omm C30 - 1/2 I omm  C40I + undefined I omm

> 
> dwdrin:=2*bin+r^2*L2*diff(zin,r)/2+2*r*zin*L2-L2*bin
>         +L4*jin/2:
> winn:=int(dwdrin,r):
> win:=winn+c10:
> 
> 
> R44in:=simplify(((r^2+2*M*r)*diff(win,r,r)+L2*win+2*(r+2*M)*L2*bin
>            +M*r*2*L2*zin
>            -4*r*(r+2*M)*I*omm*bin -2*r^3*L2*I*omm*zin+2*r*I*omm*win)
>            /(2*r^3)):
> Rq4in:=simplify((r*diff(win,r)-win+4*r^3*diff(zin,r)
>          +r^4*diff(zin,r,r)+2*r^2*zin
>          +2*M*r^3*diff(zin,r,r)+8*M*r^2*diff(zin,r)
>          +r^2*(L2+2)*I*omm*jin-r^4*I*omm*diff(zin,r)-2*r^2*I*omm*bin
>          )/(2*r^2)):
> R14in:=simplify((r*diff(win,r,r)+2*L2*bin
>          -r^2*L2*diff(zin,r)-2*r*L2*zin)/(2*r^2)):
> 
> c10:=solve(Rq4in=0,c10):
> c9:=solve(R44in=0,c9):
> jin:=simplify(jin):
> zin:=simplify(zin):
> win:=simplify(win):
> sjin:=series(jin*r^(n+1),r=0):
> c8:=solve(coeff(sjin,r,n)=0,c8):
> c7:=solve(coeff(sjin,r,(n-2))=0,c7):
> series(jin,r):
> series(zin,r):
> 
> dzout:=simplify(diff(zout,r)):
> djout:=simplify(diff(jout,r)):
> dzin:=simplify(diff(zin,r)):
> djin:=simplify(diff(jin,r)):
> 
> e1:=subs(r=rc,jout)-subs(r=rc,jin)=0:
> e3:=subs(r=rc,zout)-subs(r=rc,zin)=0:
> e4:=subs(r=rc,dzout)-subs(r=rc,dzin)=xu:#2*b0/rc^2:
> e5:=subs(r=rc,djout)-subs(r=rc,djin)=xj:#-b0*MM/rc^2/(1-2*MM/rc):
> e2:=subs(r=rc,wout)-subs(r=rc,win)=-2*rc*b0*(1-2*MM/rc):
> ss1:=solve({e1,e2,e5,e3,e4},{C30,C40I,c6,xj,xu}):
> 
> Rq4out_chk:=simplify(subs(ss1,Rq4out));
                                Rq4out_chk := 0

> R44out_chk:=simplify(subs(ss1,R44out));
                                R44out_chk := 0

> R14out_chk:=simplify(subs(ss1,R14out));
                                R14out_chk := 0

> Rq4in_chk:=simplify(subs(ss1,Rq4in));
                                 Rq4in_chk := 0

> R44in_chk:=simplify(subs(ss1,R44in));
                                 R44in_chk := 0

> R14in_chk:=simplify(subs(ss1,R14in));
                                 R14in_chk := 0

> 
> (*
> jout2:=simplify(subs(ss1,jout)):
> jout2:=algsubs(exp(2*I*r*omm)=0,jout2):
> omega:=simplify(limit(jout2,r=infinity)*L4/(4+2*L2)/2):
> jul:=simplify(limit(-r^2*diff(jout2,r),r=infinity)*I*omm/2):
> news_check:=simplify(omega+b0+jul):
> 
> `Now transform to basis {}_2 Z_{ell,m} rather than eth^2 Z_{ell,m}`:
> nc_s:=series(sqrt(24)*news_check,rc):
> Jout_Zgauge:=simplify(sqrt(24)*jout):
> Zout_Zgauge:=simplify(sqrt(6)*zout):
> Wout_Zgauge:=simplify(wout):
> xu1:=factor(simplify(subs(omm=V0/rc,xu))):
> xj1:=factor(simplify(subs(omm=V0/rc,xj))):
> *)
> assign(ss1):
> s_C40I:=series(C40I,rc):
> s_C40:=subs(CinI=0,s_C40I);
                                                     2
                  2 b0   3   -2            4   32 omm  b0   5       6
         s_C40 := ---- rc  + -- I b0 omm rc  - ---------- rc  + O(rc )
                   15        15                   315

> C4I:= simplify(coeff(convert(s_C40I,polynom),CinI))*CinI;
                                          CinI
                                 C4I := - ----
                                           2

> 
> 
> 
> quit
memory used=52.5MB, alloc=59.7MB, time=0.45


==> anc/shell.map <==
read `initialize.map`:
read `ProcsRules.map`:

#N.B. Basis is not sZlm but \eth Zlm, etc.
rho22:=array(0..4):
v0:=array(0..4):
v1:=array(0..4):
Vang:=array(0..4):
Vangb:=array(0..4):

Tab:=array(1..4,1..4):
Vu_back:=array([0,0,0,Vu0_back]):
Vd:=array(1..4):

pr_n0(Rho22ns,rho22,0):
pr_n0(v1ns,v1,0):
pr_n0(v0ns,v0,0):
pr_n0(Vangns,Vang,1):
pr_n0(Vangbns,Vangb,-1):

read `gamma.out`:
read `lin.map`:

t1:=prlinRhoc(subs(eps=0,g_exp[4,4]+1)):
Vu0_back:=prlinRhoc(pr2(1+t1/2+3*t1^2/8)):
t2:=sum(sum(Vu_back[a]*Vu_back[b]*g_exp[a,b],a=1..4),b=1..4):
check_Vu0:=prlinRhoc(subs(eps=0,t2+1));

for a to 4 do
  Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:
Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:Vd[4]:=Vd[4]+eps*v0ns:

for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):

t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
cons_A:=simplify(subs(rule1,t3)):
cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
cons1m4:=simplify(cons_1-cons_4):
cons1p4:=simplify(cons_1+cons_4):

t1:=subs(Rhoc=0,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
v0_1:=solve(factor(simplify(subs(rule1,diff(t1+1,r))))=0,v0[1]):
c1m4:=simplify(subs(v0[4]=v0_0*om,cons1m4)):
c1p4:=simplify(subs(v0[4]=v0_0*om,v0[0]=v0_0,v0[1]=v0_1,cons1p4)):

Vang_0:=solve(subs(Vang[4]=Vang[0]*om,wn[0,2]=wn[0,0],Be[0,2]=Be[0,0],cons_A)=0,Vang[0]):
v1_0:=solve(subs(v1[4]=v1[0]*om,c1m4)=0,v1[0]):
t1:=subs(rho22[4]=om*rho22[0],v1[0]=v1_0,v1[4]=om*v1_0,Vang[3]=L2*Vang_0,Vangb[2]=L2*Vang_0,c1p4):
rho22_0:=solve(t1=0,rho22[0]):

prRHS(Tab_down_exp,g,h):
RHS_R1A:=subs(Vang[0]=Vang0(r),RHS_R1A):
RHS_R0A:=subs(Vang[0]=Vang0(r),RHS_R0A):

prBackInShellOut(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11):
B0r0:=B0in:

rule2de:=(Be[1,2]=diff(beta(r),r),Be[0,2]=beta(r),Be[2,2]=beta(r),
          Ue[0,1]=diff(Z(r),r),Ue[1,1]=diff(Z(r),r,r),Ue[1,2]=diff(Z(r),r),Ue[0,2]=Z(r),
          Je[0,1]=diff(JJ(r),r),Je[1,1]=diff(JJ(r),r,r),Je[1,4]=om*diff(JJ(r),r),Je[0,4]=om*JJ(r),
          Je[1,3]=(L2+2)*diff(JJ(r),r), Be[0,1]=diff(beta(r),r),
          Be[0,0]=beta(r),wn[0,0]=ww(r),Ue[0,0]=Z(r)):
DEbeta:=subs(rule2de,ruleBackShell,eps*coeff(R11e,eps)=RHS_R11):

beta(r):=b0:
prMakeDEInOut(ruleBackIn,0):
j2tin:=dsolve(de3a,J2(xx)):
jtin1:=int(int(subs(_C2=RhocCinI,_C1=(C40+Rhoc*C4I)*6,rhs(j2tin)),xx),xx)+(C30+Rhoc*C3I)*xx+C10+Rhoc*C1I:
ztin1:=simplify(subs(JJ(xx)=jtin1,Z0)):
jtin:=prlinRhoc(subs(xx=1/r,jtin1)):
ztin:=prlinRhoc(subs(xx=1/r,ztin1)):
btin:=b0:
t1:=solve(subs(rule1,ruleBackIn,Rwe)=0,wn[0,1]):
rule3in:={Be[0,0]=btin,Ube[1,2]=diff(ztin,r)*L2,Ue[1,3]=diff(ztin,r)*L2,Ube[0,2]=ztin*L2,Ue[0,3]=ztin*L2,
        Be[2,3]=L2*btin,Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin}:
t2:=prlinRhoc(subs(rule3in,t1)):
wtin:=prlinRhoc(int(t2,r))+C50+Rhoc*C5I:

jb:=subs(Rhoc=0,jtin):zb:=subs(Rhoc=0,ztin):wb:=subs(Rhoc=0,wtin):bb:=subs(Rhoc=0,btin):

btin:=simplify(subs(om=omm1,bb)):
btin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,btin):
btin:=prlinRhoc(btin):
btin:=subs(b0=b0+Rhoc*bI,btin):
jtin:=simplify(subs(om=omm1,jb)):
jtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,jtin):
jtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,jtin):
jtin:=prlinRhoc(jtin):
ztin:=simplify(subs(om=omm1,zb)):
ztin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,ztin*(1+2*Rhoc*B0r0)):
ztin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,ztin):
ztin:=prlinRhoc(ztin):
wtin:=simplify(subs(om=omm1,wb)):
wtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,wtin*(1+2*Rhoc*B0r0)):
wtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,C50=C50+Rhoc*C5I,wtin):
wtin:=prlinRhoc(wtin):

writeto(`formulas.out`);
jtint:=simplify(subs(om=I*omm,jtin));
btint:=simplify(subs(om=I*omm,btin));
ztint:=simplify(subs(om=I*omm,ztin));
wtint:=simplify(subs(om=I*omm,wtin));
writeto(`terminal`);

ruleconsIn:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
           Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
           wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
           Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
           Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
           Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
           Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
           Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
           Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
           Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:

check_DE_R11_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R11e,eps)));
check_DE_R1A_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rqe,eps))):
check_DE_R1A_In:=simplify(check_DE_R1A_In);
check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rwe,eps))):
check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,check_DE_Rw_In));
check_DE_ev2_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(ev2e,eps)));

constraint00In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R44e,eps))):
constraint01In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R14e,eps))):
constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rq4e,eps))):
constraint00In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint00In)):
constraint01In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint01In));
constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,constraint0AIn)):

C50:=solve(subs(Rhoc=0,constraint0AIn)=0,C50);
C5I:=solve(constraint0AIn=0,C5I):
C10:=solve(subs(Rhoc=0,constraint00In)=0,C10);
C1I:=solve(constraint00In=0,C1I):
constraint00In:=prlinRhoc(constraint00In);
constraint0AIn:=simplify(constraint0AIn);




beta(r):=b0+Rhoc*b0E:
bOut:=beta(r):
unassign('Z0'): unassign('Z1'): unassign('Z2'):
prMakeDEInOut(ruleBackOut,0):
jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),de3b):t1:=simplify(t1):
ct1:=array(1..12):
st1:=array(1..12):st1i:=array(1..12):
for a from 3 to 12 do
  st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
  st1[a]:=subs(_C1=0,_C2=0,st1[a]):
  ct1[a]:=coeff(t1,xx,a):
od:
unassign('a'):

st:=simplify(sum(st1[b],b=3..12)):
st:=subs(xx=2*omm/s,om=omm*I,st):
assume(s>0):
pr_Intx2(-4,1):
st:=int_st:
pr_Intx2(-5,1):
int_st_xx:=subs(s=2*om/I/xx,int_st):
t15:=simplify(diff(int_st_xx,xx,xx)):
check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1)):
check_2:=prlinRhoc(check_2);
om:=omm*I:

jOut1:=subs(_C1=(C40+C4E*Rhoc)*6,_C2=Rhoc*CinE,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3E)*xx+C10+Rhoc*C1E+int_st_xx:
zOut1:=prlinRhoc(subs(JJ(xx)=jOut1,Z0)):
jOut:=simplify(subs(xx=1/r,jOut1)):
zOut:=simplify(subs(xx=1/r,zOut1)):
rule31:={Be[0,0]=bOut,Ube[1,2]=diff(zOut,r)*L2,Ue[1,3]=diff(zOut,r)*L2,Ube[0,2]=zOut*L2,Ue[0,3]=zOut*L2,
        Be[2,3]=L2*bOut,Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut}:
t1:=solve(coeff(subs(ruleBackOut,Rwe),eps)=0,wn[0,1]):
t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
t3:=prlinRhoc(t2):
wOut:=simplify(int(t3,r))+C50+C5E*Rhoc:

appendto(`formulas.out`);
jOut:=simplify(jOut);
bOut:=simplify(bOut);
zOut:=simplify(zOut);
wOut:=simplify(wOut);
writeto(`terminal`);


rulecons1:={Be[2, 3]=L2*bOut, wn[2, 3]=L2*wOut, wn[1, 1]=diff(wOut,r,r), Be[0, 1]=diff(bOut,r),
           Be[1, 4]=om*diff(bOut,r), Be[0, 4]=om*bOut, Ue[3, 4]=om*L2*zOut,Ube[2, 4]=om*L2*zOut,
           wn[0, 4]=om*wOut, Je[3, 4]=om*(L2+2)*jOut, Be[2, 4]=om*bOut,Je[1,4]=om*diff(jOut,r),
           Je[0,4]=om*jOut,Ue[1, 4]=om*diff(zOut,r),
           Be[1, 1]=diff(bOut,r,r), wn[0, 0]=wOut, wn[0, 1]=diff(wOut,r), Ube[0, 2]=L2*zOut, Ue[0, 3]=L2*zOut, 
           Ue[2, 3]=L2*zOut, Ube[2, 2]=L2*zOut, wn[1, 2]=diff(wOut,r), wn[0, 2]=wOut,  Ue[0, 0]=zOut, 
           Ue[0, 1]=diff(zOut,r), Ue[1, 1]=diff(zOut,r,r), Ube[1, 2]=L2*diff(zOut,r), Ue[1, 3] =L2*diff(zOut,r),Be[0,0]=bOut,
           Be[0,2]=bOut,Be[1,2]=diff(bOut,r),Be[2,2]=bOut,
           Je[1,3]=(L2+2)*diff(jOut,r),Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut,Je[1,1]=diff(jOut,r,r),
           Je[0,1]=diff(jOut,r), Ue[0,2]=zOut,Ue[1,2]=diff(zOut,r)}:

check_DE_R11Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R11e,eps)));
check_DE_R1AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rqe,eps))):
check_DE_R1AOut:=simplify(check_DE_R1AOut);
check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rwe,eps))):
check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,check_DE_RwOut));
check_DE_ev2Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(ev2e,eps)));

constraint00Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R44e,eps))):
constraint01Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R14e,eps))):
constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rq4e,eps))):
constraint00Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint00Out)):
constraint01Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint01Out));
constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,constraint0AOut)):

C5E:=solve(constraint0AOut=0,C5E):
C1E:=solve(constraint00Out=0,C1E):
constraint00Out:=simplify(constraint00Out);
constraint0AOut:=simplify(constraint0AOut);




unassign('om'):




beta(r):=b0+Rhoc*betaRhoc(r):
unassign('Z0'): unassign('Z1'): unassign('Z2'):
prMakeDEInOut(ruleBackShell,1):
bshell:=subs(Rhoc=0,beta(r)):
rulecons:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
           Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
           wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
           Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
           Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
           Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
           Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
           Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
           Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
           Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:

jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
wRhoc0:=subs(Rhoc=0,wtin):
Vang[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,Vang_0)):
Vang0(r):=Vang[0]:
Vang0(xx):=subs(r=1/xx,Vang0(r)):
v0[0]:=v0_0:
v1[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,v1_0)):
v1[1]:=simplify(diff(v1[0],r)):
rho22[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,rho22_0)):

appendto(`formulas.out`);
v10:=simplify(subs(om=I*omm,v1[0]));
v00:=simplify(subs(om=I*omm,v0[0])):
v00:=simplify(subs(Rhoc=0,subs(ruleconsIn,v00)));
vang0:=simplify(subs(om=I*omm,Vang[0]));
rho220:=simplify(subs(om=I*omm,rho22[0]));
writeto(`terminal`);


betaRhoc(r):=int(rhs(DEbeta)*r/4/eps/Rhoc,r)+b0S:
bshell:=b0+Rhoc*betaRhoc(r):#beta(r):

t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),JJ(xx)=jRhoc01,betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),de3b):simplify(t1):
t1:=simplify(subs(r=1/xx,t1)):
ct1:=array(1..12):
st1:=array(1..12):st1i:=array(1..12):
for a from 3 to 12 do
  st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
  st1[a]:=subs(_C1=0,_C2=0,st1[a]):
  ct1[a]:=coeff(t1,xx,a):
od:
unassign('a'):

st:=simplify(sum(st1[b],b=3..12)):
st:=subs(xx=2*omm/s,om=omm*I,st):
#assume(s>0):
pr_Intx2(-4,1):
st:=int_st:
pr_Intx2(-5,1):
int_st_xx:=subs(s=2*om/I/xx,int_st):
t15:=simplify(diff(int_st_xx,xx,xx)):
check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1));

om:=omm*I:

jshell1:=subs(_C1=(C40+C4S*Rhoc)*6,_C2=CinS*Rhoc,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3S)*xx+C10+Rhoc*C1S+int_st_xx:
zshell1:=prlinRhoc(subs(JJ(xx)=jshell1,Z0)):
zshell1:=simplify(subs(betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),zshell1)):
jshell:=simplify(subs(xx=1/r,jshell1)):
zshell:=simplify(subs(xx=1/r,zshell1)):

rule31:={Be[0,0]=bshell,Ube[1,2]=diff(zshell,r)*L2,Ue[1,3]=diff(zshell,r)*L2,Ube[0,2]=zshell*L2,Ue[0,3]=zshell*L2,
        Be[2,3]=L2*bshell,Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell}:
t1:=solve(coeff(subs(ruleBackShell,Rwe-RHS_Rw),eps)=0,wn[0,1]):
t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
t3:=prlinRhoc(t2):
wshell:=simplify(int(t3,r))+C50+C5S*Rhoc:

appendto(`formulas.out`);
jshell:=simplify(jshell);
bshell:=simplify(bshell);
zshell:=simplify(zshell);
wshell:=simplify(wshell);
writeto(`terminal`);

#Formally identical to rulecons, but it needs to be re-eveluated since jshell etc have changed 
rulecons1:={Be[2, 3]=L2*bshell, wn[2, 3]=L2*wshell, wn[1, 1]=diff(wshell,r,r), Be[0, 1]=diff(bshell,r),
           Be[1, 4]=om*diff(bshell,r), Be[0, 4]=om*bshell, Ue[3, 4]=om*L2*zshell,Ube[2, 4]=om*L2*zshell,
           wn[0, 4]=om*wshell, Je[3, 4]=om*(L2+2)*jshell, Be[2, 4]=om*bshell,Je[1,4]=om*diff(jshell,r),
           Je[0,4]=om*jshell,Ue[1, 4]=om*diff(zshell,r),
           Be[1, 1]=diff(bshell,r,r), wn[0, 0]=wshell, wn[0, 1]=diff(wshell,r), Ube[0, 2]=L2*zshell, Ue[0, 3]=L2*zshell, 
           Ue[2, 3]=L2*zshell, Ube[2, 2]=L2*zshell, wn[1, 2]=diff(wshell,r), wn[0, 2]=wshell,  Ue[0, 0]=zshell, 
           Ue[0, 1]=diff(zshell,r), Ue[1, 1]=diff(zshell,r,r), Ube[1, 2]=L2*diff(zshell,r), Ue[1, 3] =L2*diff(zshell,r),Be[0,0]=bshell,
           Be[0,2]=bshell,Be[1,2]=diff(bshell,r),Be[2,2]=bshell,
           Je[1,3]=(L2+2)*diff(jshell,r),Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell,Je[1,1]=diff(jshell,r,r),
           Je[0,1]=diff(jshell,r), Ue[0,2]=zshell,Ue[1,2]=diff(zshell,r)}:

check_DE_R11_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R11e-RHS_R11,eps)));
check_DE_R1A_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rqe-RHS_R1A,eps))):
check_DE_R1A_shell:=simplify(check_DE_R1A_shell);
check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rwe-RHS_Rw,eps))):
check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,check_DE_Rw_shell));
check_DE_ev2_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(ev2e-RHS_ev2e,eps)));

constraint00shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R44e-RHS_R00,eps))):
constraint01shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R14e-RHS_R01,eps))):
constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rq4e-RHS_R0A,eps))):
constraint00shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint00shell)):
constraint01shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint01shell));
constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,constraint0Ashell)):

C5S:=solve(constraint0Ashell=0,C5S):
C1S:=solve(constraint00shell=0,C1S):
constraint00shell:=simplify(constraint00shell);
constraint0Ashell:=simplify(constraint0Ashell);

appendto(`formulas.out`);
C1I:=simplify(C1I);
C5I:=simplify(C5I);
C1E:=simplify(C1E);
C5E:=simplify(C5E);
C1S:=simplify(C1S);
C5S:=simplify(C5S);
writeto(`terminal`);


ebIS:=simplify(subs(r=r0,btin-bshell)):
b0S:=solve(ebIS=0,b0S):
ejIS:=simplify(subs(r=r0,jtin-jshell)):
ezIS:=simplify(subs(r=r0,ztin-zshell)):
ewIS:=simplify(subs(r=r0,wtin-wshell)):
sol_jzwIS:=solve({ejIS=0,ezIS=0,ewIS=0},{C3S,C4S,CinI}):
ejdIS:=simplify(subs(r=r0,sol_jzwIS,diff(jtin-jshell,r)));
ezdIS:=simplify(subs(r=r0,sol_jzwIS,diff(ztin-zshell,r)));

ebSE:=simplify(subs(r=r0+del,bOut-bshell)):
b0E:=solve(ebSE=0,b0E):
ejSE:=simplify(subs(r=r0+del,jOut-jshell)):
ezSE:=simplify(subs(r=r0+del,zOut-zshell)):
ewSE:=simplify(subs(r=r0+del,wOut-wshell)):
sol_jzwSE:=solve({ejSE=0,ezSE=0,ewSE=0},{C3E,C4E,CinS}):
ejdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(jOut-jshell,r)));
ezdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(zOut-zshell,r)));

assume(r>0):assume(omm>0):
t1:=algsubs(exp(2*I*r*omm)=exp2rom,jOut):
t2:=algsubs(Ei(-2*I*r*omm)=limit(Ei(-2*I*r*omm),r=infinity),t1):
t3:=coeff(t2,exp2rom):
t4:=coeff(t3,r,-1):
CinE:=solve(t4=0,CinE):

appendto(`formulas.out`);
b0E:=simplify(b0E);
CinE:=simplify(CinE);
b0S:=simplify(b0S);
sol_jzwIS[1];
sol_jzwIS[2];
sol_jzwIS[3];
sol_jzwSE[1];
sol_jzwSE[2];
sol_jzwSE[3];
writeto(`terminal`);

t5:=simplify(subs(exp2rom=0,t1)):
omega:=coeff(t5,r,0)*L4/(4+2*L2)/2:
jul:=coeff(t5,r,-1)*I*omm/2:
bOut_inf:=simplify(limit(bOut,r=infinity)):
news_check:=simplify(omega+bOut_inf+jul):
news_check1:=prlinRhoc(subs(sol_jzwSE,news_check)): 
news_check2:=prlinRhoc(subs(sol_jzwIS,news_check1)):
news0:=simplify(sqrt(24)*news_check);

CinI:=subs(sol_jzwIS,CinI):CinI:=subs(sol_jzwSE,CinI):
as20:=asympt(Ei(-2*I*ommr0),ommr0,20):
t1:=convert(series(exp(2*I*(r0+del)*omm),del,16),polynom):
t2:=convert(series(Ei(-2*I*(r0+del)*omm),del,16),polynom):
t3:=convert(series(exp(-2*I*(r0+del)*omm),del,16),polynom):
t4:=convert(series(exp(-2*I*del*omm),del,16),polynom):

CinI:=algsubs(exp(2*I*(r0+del)*omm)=t1,CinI):
CinI:=algsubs(Ei(-2*I*(r0+del)*omm)=t2,CinI):
CinI:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinI):
CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
CinI:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinI)):
CinI:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinI)):
CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
CinI:=subs(omm=ommr0/r0,CinI):
CinIt:=factor(convert(simplify(algsubs(Ei(-2*I*ommr0)=as20,CinI)),polynom)):

CinIt:=simplify(subs(ommr0=omm*r0,CinIt)):
CinIt:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinIt):
CinIt:=algsubs(exp(-2*I*del*omm)=t4,CinIt):
CinIt:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinIt)):
CinIt:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinIt)):

C4I:=-CinIt/2: #From regular_0_IncomingGW.map
news:=simplify(sqrt(24)*news_check2):

assume(r0>0):assume(del>0):
mas:=int(4*Pi*r^2*Rhoc*rho_falloff,r=r0..r0+del):

Rhoc1:=solve(mas=mass,Rhoc):
#news:=subs(Rhoc=Rhoc1,news):
strain:=subs(Rhoc=Rhoc1,2*news/I/omm):

strain_del[0]:=factor(simplify(subs(del=0,strain))):
for a to 8 do
  strain_del[a]:=factor(simplify(del^a*subs(del=0,diff(strain,del$a)))):
od:
straindel:=simplify(sum(strain_del[b],b=0..8)):

strain_r0_0:=coeff(straindel,r0,0);
strain_r0_m1:=coeff(straindel,r0,-1);
strain_r0_m2:=simplify(coeff(coeff(straindel,r0,-2),del,0));

T1:=simplify(strain_r0_m1/r0/strain_r0_0);
T2:=expand(simplify(strain_r0_m2/r0^2/strain_r0_0));

CinE:=simplify(subs(Rhoc=Rhoc1,Rhoc*CinE));





==> anc/shell.out <==
    |\^/|     Maple 16 (X86 64 LINUX)
._|\|   |/|_. Copyright (c) Maplesoft, a division of Waterloo Maple Inc. 2012
 \  MAPLE  /  All rights reserved. Maple is a trademark of
 <____ ____>  Waterloo Maple Inc.
      |       Type ? for help.
> read `initialize.map`:
> read `ProcsRules.map`:
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `d` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `R` is implicitly declared local to procedure `prR`
Warning, `t1` is implicitly declared local to procedure `prlinRhoc`
Warning, `t1` is implicitly declared local to procedure `pr2`
Warning, `Riem` is implicitly declared local to procedure `prRiem`
Warning, `a` is implicitly declared local to procedure `prLin`
Warning, `b` is implicitly declared local to procedure `prLin`
Warning, `t1` is implicitly declared local to procedure `pr2sum`
Warning, `t1` is implicitly declared local to procedure `pr4sum`
Warning, `a` is implicitly declared local to procedure `prRHS`
Warning, `b` is implicitly declared local to procedure `prRHS`
Warning, `Tab` is implicitly declared local to procedure `prRHS`
Warning, `RHS_Rwt` is implicitly declared local to procedure `prRHS`
Warning, `t11` is implicitly declared local to procedure `prBackInShellOut`
Warning, `a` is implicitly declared local to procedure `pr_Intx2`
Warning, `c1` is implicitly declared local to procedure `pr_Intx2`
> 
#N.B. Basis is not sZlm but \eth Zlm, etc.
> rho22:=array(0..4):
> v0:=array(0..4):
> v1:=array(0..4):
> Vang:=array(0..4):
> Vangb:=array(0..4):
> 
> Tab:=array(1..4,1..4):
> Vu_back:=array([0,0,0,Vu0_back]):
> Vd:=array(1..4):
> 
> pr_n0(Rho22ns,rho22,0):
> pr_n0(v1ns,v1,0):
> pr_n0(v0ns,v0,0):
> pr_n0(Vangns,Vang,1):
> pr_n0(Vangbns,Vangb,-1):
> 
> read `gamma.out`:
> read `lin.map`:
memory used=50.4MB, alloc=68.7MB, time=0.33
memory used=158.3MB, alloc=133.1MB, time=1.02
memory used=262.5MB, alloc=134.8MB, time=1.73
memory used=363.3MB, alloc=134.8MB, time=2.51
memory used=462.7MB, alloc=134.8MB, time=3.21
memory used=563.0MB, alloc=134.8MB, time=3.93
> 
> t1:=prlinRhoc(subs(eps=0,g_exp[4,4]+1)):
> Vu0_back:=prlinRhoc(pr2(1+t1/2+3*t1^2/8)):
> t2:=sum(sum(Vu_back[a]*Vu_back[b]*g_exp[a,b],a=1..4),b=1..4):
> check_Vu0:=prlinRhoc(subs(eps=0,t2+1));
                                 check_Vu0 := 0

> 
> for a to 4 do
>   Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
>   Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
> od:
> Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:Vd[4]:=Vd[4]+eps*v0ns:
> 
> for a to 4 do for b to 4 do
>   Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b])):
> od:od:
memory used=657.8MB, alloc=134.8MB, time=4.54
> unassign('a'):unassign('b'):
> D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):
> 
> t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
> cons_A:=simplify(subs(rule1,t3)):
> cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
> cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
> cons1m4:=simplify(cons_1-cons_4):
> cons1p4:=simplify(cons_1+cons_4):
> 
> t1:=subs(Rhoc=0,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
memory used=761.0MB, alloc=134.8MB, time=5.30
> v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
> v0_1:=solve(factor(simplify(subs(rule1,diff(t1+1,r))))=0,v0[1]):
> c1m4:=simplify(subs(v0[4]=v0_0*om,cons1m4)):
> c1p4:=simplify(subs(v0[4]=v0_0*om,v0[0]=v0_0,v0[1]=v0_1,cons1p4)):
> 
> Vang_0:=solve(subs(Vang[4]=Vang[0]*om,wn[0,2]=wn[0,0],Be[0,2]=Be[0,0],cons_A)=0,Vang[0]):
> v1_0:=solve(subs(v1[4]=v1[0]*om,c1m4)=0,v1[0]):
> t1:=subs(rho22[4]=om*rho22[0],v1[0]=v1_0,v1[4]=om*v1_0,Vang[3]=L2*Vang_0,Vangb[2]=L2*Vang_0,c1p4):
> rho22_0:=solve(t1=0,rho22[0]):
> 
> prRHS(Tab_down_exp,g,h):
> RHS_R1A:=subs(Vang[0]=Vang0(r),RHS_R1A):
> RHS_R0A:=subs(Vang[0]=Vang0(r),RHS_R0A):
> 
> prBackInShellOut(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11):
> B0r0:=B0in:
> 
> rule2de:=(Be[1,2]=diff(beta(r),r),Be[0,2]=beta(r),Be[2,2]=beta(r),
>           Ue[0,1]=diff(Z(r),r),Ue[1,1]=diff(Z(r),r,r),Ue[1,2]=diff(Z(r),r),Ue[0,2]=Z(r),
>           Je[0,1]=diff(JJ(r),r),Je[1,1]=diff(JJ(r),r,r),Je[1,4]=om*diff(JJ(r),r),Je[0,4]=om*JJ(r),
>           Je[1,3]=(L2+2)*diff(JJ(r),r), Be[0,1]=diff(beta(r),r),
>           Be[0,0]=beta(r),wn[0,0]=ww(r),Ue[0,0]=Z(r)):
> DEbeta:=subs(rule2de,ruleBackShell,eps*coeff(R11e,eps)=RHS_R11):
> 
> beta(r):=b0:
> prMakeDEInOut(ruleBackIn,0):
> j2tin:=dsolve(de3a,J2(xx)):
> jtin1:=int(int(subs(_C2=RhocCinI,_C1=(C40+Rhoc*C4I)*6,rhs(j2tin)),xx),xx)+(C30+Rhoc*C3I)*xx+C10+Rhoc*C1I:
> ztin1:=simplify(subs(JJ(xx)=jtin1,Z0)):
> jtin:=prlinRhoc(subs(xx=1/r,jtin1)):
> ztin:=prlinRhoc(subs(xx=1/r,ztin1)):
> btin:=b0:
> t1:=solve(subs(rule1,ruleBackIn,Rwe)=0,wn[0,1]):
> rule3in:={Be[0,0]=btin,Ube[1,2]=diff(ztin,r)*L2,Ue[1,3]=diff(ztin,r)*L2,Ube[0,2]=ztin*L2,Ue[0,3]=ztin*L2,
>         Be[2,3]=L2*btin,Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin}:
> t2:=prlinRhoc(subs(rule3in,t1)):
memory used=864.7MB, alloc=134.8MB, time=6.05
> wtin:=prlinRhoc(int(t2,r))+C50+Rhoc*C5I:
> 
> jb:=subs(Rhoc=0,jtin):zb:=subs(Rhoc=0,ztin):wb:=subs(Rhoc=0,wtin):bb:=subs(Rhoc=0,btin):
> 
> btin:=simplify(subs(om=omm1,bb)):
> btin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,btin):
> btin:=prlinRhoc(btin):
> btin:=subs(b0=b0+Rhoc*bI,btin):
> jtin:=simplify(subs(om=omm1,jb)):
> jtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,jtin):
> jtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,jtin):
> jtin:=prlinRhoc(jtin):
> ztin:=simplify(subs(om=omm1,zb)):
> ztin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,ztin*(1+2*Rhoc*B0r0)):
> ztin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,ztin):
> ztin:=prlinRhoc(ztin):
> wtin:=simplify(subs(om=omm1,wb)):
> wtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,wtin*(1+2*Rhoc*B0r0)):
> wtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,C50=C50+Rhoc*C5I,wtin):
> wtin:=prlinRhoc(wtin):
> 
> writeto(`formulas.out`);
> 
> ruleconsIn:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
>            Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
>            wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
>            Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
>            Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
>            Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
>            Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
>            Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
>            Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
>            Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:
> 
> check_DE_R11_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R11e,eps)));
                              check_DE_R11_In := 0

> check_DE_R1A_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rqe,eps))):
> check_DE_R1A_In:=simplify(check_DE_R1A_In);
                              check_DE_R1A_In := 0

> check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rwe,eps))):
> check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,check_DE_Rw_In));
                              check_DE_Rw_In := 0

> check_DE_ev2_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(ev2e,eps)));
                              check_DE_ev2_In := 0

> 
> constraint00In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R44e,eps))):
> constraint01In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R14e,eps))):
> constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rq4e,eps))):
> constraint00In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint00In)):
> constraint01In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint01In));
                              constraint01In := 0

> constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,constraint0AIn)):
> 
> C50:=solve(subs(Rhoc=0,constraint0AIn)=0,C50);
                                            2
                               C50 := -12 om  C40

> C5I:=solve(constraint0AIn=0,C5I):
> C10:=solve(subs(Rhoc=0,constraint00In)=0,C10);
                                         3
                                2 b0   om  C40   om C30
                         C10 := ---- - ------- + ------
                                 3        3        3

> C1I:=solve(constraint00In=0,C1I):
> constraint00In:=prlinRhoc(constraint00In);
                              constraint00In := 0

> constraint0AIn:=simplify(constraint0AIn);
                              constraint0AIn := 0

> 
> 
> 
> 
> beta(r):=b0+Rhoc*b0E:
> bOut:=beta(r):
> unassign('Z0'): unassign('Z1'): unassign('Z2'):
> prMakeDEInOut(ruleBackOut,0):
> jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
> t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),de3b):t1:=simplify(t1):
> ct1:=array(1..12):
> st1:=array(1..12):st1i:=array(1..12):
> for a from 3 to 12 do
>   st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
>   st1[a]:=subs(_C1=0,_C2=0,st1[a]):
>   ct1[a]:=coeff(t1,xx,a):
> od:
memory used=963.6MB, alloc=134.8MB, time=6.70
> unassign('a'):
> 
> st:=simplify(sum(st1[b],b=3..12)):
> st:=subs(xx=2*omm/s,om=omm*I,st):
> assume(s>0):
> pr_Intx2(-4,1):
> st:=int_st:
> pr_Intx2(-5,1):
> int_st_xx:=subs(s=2*om/I/xx,int_st):
> t15:=simplify(diff(int_st_xx,xx,xx)):
> check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1)):
> check_2:=prlinRhoc(check_2);
                                  check_2 := 0

> om:=omm*I:
> 
> jOut1:=subs(_C1=(C40+C4E*Rhoc)*6,_C2=Rhoc*CinE,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3E)*xx+C10+Rhoc*C1E+int_st_xx:
> zOut1:=prlinRhoc(subs(JJ(xx)=jOut1,Z0)):
> jOut:=simplify(subs(xx=1/r,jOut1)):
> zOut:=simplify(subs(xx=1/r,zOut1)):
> rule31:={Be[0,0]=bOut,Ube[1,2]=diff(zOut,r)*L2,Ue[1,3]=diff(zOut,r)*L2,Ube[0,2]=zOut*L2,Ue[0,3]=zOut*L2,
>         Be[2,3]=L2*bOut,Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut}:
> t1:=solve(coeff(subs(ruleBackOut,Rwe),eps)=0,wn[0,1]):
> t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
> t3:=prlinRhoc(t2):
> wOut:=simplify(int(t3,r))+C50+C5E*Rhoc:
memory used=1093.0MB, alloc=150.8MB, time=7.67
> 
> appendto(`formulas.out`);
> 
> 
> rulecons1:={Be[2, 3]=L2*bOut, wn[2, 3]=L2*wOut, wn[1, 1]=diff(wOut,r,r), Be[0, 1]=diff(bOut,r),
>            Be[1, 4]=om*diff(bOut,r), Be[0, 4]=om*bOut, Ue[3, 4]=om*L2*zOut,Ube[2, 4]=om*L2*zOut,
>            wn[0, 4]=om*wOut, Je[3, 4]=om*(L2+2)*jOut, Be[2, 4]=om*bOut,Je[1,4]=om*diff(jOut,r),
>            Je[0,4]=om*jOut,Ue[1, 4]=om*diff(zOut,r),
>            Be[1, 1]=diff(bOut,r,r), wn[0, 0]=wOut, wn[0, 1]=diff(wOut,r), Ube[0, 2]=L2*zOut, Ue[0, 3]=L2*zOut, 
>            Ue[2, 3]=L2*zOut, Ube[2, 2]=L2*zOut, wn[1, 2]=diff(wOut,r), wn[0, 2]=wOut,  Ue[0, 0]=zOut, 
>            Ue[0, 1]=diff(zOut,r), Ue[1, 1]=diff(zOut,r,r), Ube[1, 2]=L2*diff(zOut,r), Ue[1, 3] =L2*diff(zOut,r),Be[0,0]=bOut,
>            Be[0,2]=bOut,Be[1,2]=diff(bOut,r),Be[2,2]=bOut,
>            Je[1,3]=(L2+2)*diff(jOut,r),Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut,Je[1,1]=diff(jOut,r,r),
>            Je[0,1]=diff(jOut,r), Ue[0,2]=zOut,Ue[1,2]=diff(zOut,r)}:
> 
> check_DE_R11Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R11e,eps)));
                              check_DE_R11Out := 0

> check_DE_R1AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rqe,eps))):
> check_DE_R1AOut:=simplify(check_DE_R1AOut);
                              check_DE_R1AOut := 0

> check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rwe,eps))):
> check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,check_DE_RwOut));
                              check_DE_RwOut := 0

> check_DE_ev2Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(ev2e,eps)));
                              check_DE_ev2Out := 0

> 
> constraint00Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R44e,eps))):
> constraint01Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R14e,eps))):
memory used=1197.6MB, alloc=150.8MB, time=8.50
> constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rq4e,eps))):
> constraint00Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint00Out)):
> constraint01Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint01Out));
                              constraint01Out := 0

> constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,constraint0AOut)):
> 
> C5E:=solve(constraint0AOut=0,C5E):
> C1E:=solve(constraint00Out=0,C1E):
> constraint00Out:=simplify(constraint00Out);
                              constraint00Out := 0

> constraint0AOut:=simplify(constraint0AOut);
                              constraint0AOut := 0

> 
> 
> 
> 
> unassign('om'):
> 
> 
> 
> 
> beta(r):=b0+Rhoc*betaRhoc(r):
> unassign('Z0'): unassign('Z1'): unassign('Z2'):
> prMakeDEInOut(ruleBackShell,1):
memory used=1302.3MB, alloc=150.8MB, time=9.30
memory used=1328.8MB, alloc=150.9MB, time=9.49
memory used=1334.3MB, alloc=150.9MB, time=9.58
memory used=1336.6MB, alloc=150.9MB, time=9.63
memory used=1351.2MB, alloc=150.9MB, time=9.79
memory used=1436.1MB, alloc=150.9MB, time=10.32
memory used=1461.6MB, alloc=150.9MB, time=10.56
memory used=1549.3MB, alloc=150.9MB, time=11.12
memory used=1575.3MB, alloc=150.9MB, time=11.33
> bshell:=subs(Rhoc=0,beta(r)):
> rulecons:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
>            Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
>            wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
>            Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
>            Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
>            Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
>            Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
>            Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
>            Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
>            Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:
> 
> jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
> wRhoc0:=subs(Rhoc=0,wtin):
> Vang[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,Vang_0)):
> Vang0(r):=Vang[0]:
> Vang0(xx):=subs(r=1/xx,Vang0(r)):
> v0[0]:=v0_0:
> v1[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,v1_0)):
> v1[1]:=simplify(diff(v1[0],r)):
> rho22[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,rho22_0)):
> 
> appendto(`formulas.out`);
> 
> 
> betaRhoc(r):=int(rhs(DEbeta)*r/4/eps/Rhoc,r)+b0S:
> bshell:=b0+Rhoc*betaRhoc(r):#beta(r):
> 
> t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),JJ(xx)=jRhoc01,betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),de3b):simplify(t1):
> t1:=simplify(subs(r=1/xx,t1)):
> ct1:=array(1..12):
> st1:=array(1..12):st1i:=array(1..12):
> for a from 3 to 12 do
>   st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
>   st1[a]:=subs(_C1=0,_C2=0,st1[a]):
>   ct1[a]:=coeff(t1,xx,a):
> od:
> unassign('a'):
> 
> st:=simplify(sum(st1[b],b=3..12)):
> st:=subs(xx=2*omm/s,om=omm*I,st):
#assume(s>0):
> pr_Intx2(-4,1):
> st:=int_st:
> pr_Intx2(-5,1):
memory used=1684.6MB, alloc=150.9MB, time=12.43
> int_st_xx:=subs(s=2*om/I/xx,int_st):
> t15:=simplify(diff(int_st_xx,xx,xx)):
> check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1));
                                  check_2 := 0

> 
> om:=omm*I:
> 
> jshell1:=subs(_C1=(C40+C4S*Rhoc)*6,_C2=CinS*Rhoc,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3S)*xx+C10+Rhoc*C1S+int_st_xx:
> zshell1:=prlinRhoc(subs(JJ(xx)=jshell1,Z0)):
memory used=1792.5MB, alloc=150.9MB, time=13.60
> zshell1:=simplify(subs(betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),zshell1)):
> jshell:=simplify(subs(xx=1/r,jshell1)):
> zshell:=simplify(subs(xx=1/r,zshell1)):
> 
> rule31:={Be[0,0]=bshell,Ube[1,2]=diff(zshell,r)*L2,Ue[1,3]=diff(zshell,r)*L2,Ube[0,2]=zshell*L2,Ue[0,3]=zshell*L2,
>         Be[2,3]=L2*bshell,Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell}:
> t1:=solve(coeff(subs(ruleBackShell,Rwe-RHS_Rw),eps)=0,wn[0,1]):
> t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
> t3:=prlinRhoc(t2):
memory used=1900.6MB, alloc=150.9MB, time=14.57
memory used=1933.3MB, alloc=151.3MB, time=14.94
> wshell:=simplify(int(t3,r))+C50+C5S*Rhoc:
memory used=2230.8MB, alloc=332.6MB, time=17.44
> 
> appendto(`formulas.out`);
> 
#Formally identical to rulecons, but it needs to be re-eveluated since jshell etc have changed 
> rulecons1:={Be[2, 3]=L2*bshell, wn[2, 3]=L2*wshell, wn[1, 1]=diff(wshell,r,r), Be[0, 1]=diff(bshell,r),
>            Be[1, 4]=om*diff(bshell,r), Be[0, 4]=om*bshell, Ue[3, 4]=om*L2*zshell,Ube[2, 4]=om*L2*zshell,
>            wn[0, 4]=om*wshell, Je[3, 4]=om*(L2+2)*jshell, Be[2, 4]=om*bshell,Je[1,4]=om*diff(jshell,r),
>            Je[0,4]=om*jshell,Ue[1, 4]=om*diff(zshell,r),
>            Be[1, 1]=diff(bshell,r,r), wn[0, 0]=wshell, wn[0, 1]=diff(wshell,r), Ube[0, 2]=L2*zshell, Ue[0, 3]=L2*zshell, 
>            Ue[2, 3]=L2*zshell, Ube[2, 2]=L2*zshell, wn[1, 2]=diff(wshell,r), wn[0, 2]=wshell,  Ue[0, 0]=zshell, 
>            Ue[0, 1]=diff(zshell,r), Ue[1, 1]=diff(zshell,r,r), Ube[1, 2]=L2*diff(zshell,r), Ue[1, 3] =L2*diff(zshell,r),Be[0,0]=bshell,
>            Be[0,2]=bshell,Be[1,2]=diff(bshell,r),Be[2,2]=bshell,
>            Je[1,3]=(L2+2)*diff(jshell,r),Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell,Je[1,1]=diff(jshell,r,r),
>            Je[0,1]=diff(jshell,r), Ue[0,2]=zshell,Ue[1,2]=diff(zshell,r)}:
> 
> check_DE_R11_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R11e-RHS_R11,eps)));
                            check_DE_R11_shell := 0

> check_DE_R1A_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rqe-RHS_R1A,eps))):
> check_DE_R1A_shell:=simplify(check_DE_R1A_shell);
                            check_DE_R1A_shell := 0

> check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rwe-RHS_Rw,eps))):
> check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,check_DE_Rw_shell));
                             check_DE_Rw_shell := 0

> check_DE_ev2_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(ev2e-RHS_ev2e,eps)));
memory used=2515.3MB, alloc=332.7MB, time=19.80
                            check_DE_ev2_shell := 0

> 
> constraint00shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R44e-RHS_R00,eps))):
> constraint01shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R14e-RHS_R01,eps))):
memory used=2795.3MB, alloc=332.7MB, time=22.18
> constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rq4e-RHS_R0A,eps))):
> constraint00shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint00shell)):
> constraint01shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint01shell));
                             constraint01shell := 0

> constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,constraint0Ashell)):
> 
> C5S:=solve(constraint0Ashell=0,C5S):
> C1S:=solve(constraint00shell=0,C1S):
> constraint00shell:=simplify(constraint00shell);
                             constraint00shell := 0

> constraint0Ashell:=simplify(constraint0Ashell);
                             constraint0Ashell := 0

> 
> appendto(`formulas.out`);
> 
> 
> ebIS:=simplify(subs(r=r0,btin-bshell)):
> b0S:=solve(ebIS=0,b0S):
> ejIS:=simplify(subs(r=r0,jtin-jshell)):
> ezIS:=simplify(subs(r=r0,ztin-zshell)):
> ewIS:=simplify(subs(r=r0,wtin-wshell)):
> sol_jzwIS:=solve({ejIS=0,ezIS=0,ewIS=0},{C3S,C4S,CinI}):
> ejdIS:=simplify(subs(r=r0,sol_jzwIS,diff(jtin-jshell,r)));
                                   ejdIS := 0

> ezdIS:=simplify(subs(r=r0,sol_jzwIS,diff(ztin-zshell,r)));
memory used=3071.8MB, alloc=332.7MB, time=24.56
                                   ezdIS := 0

> 
> ebSE:=simplify(subs(r=r0+del,bOut-bshell)):
> b0E:=solve(ebSE=0,b0E):
> ejSE:=simplify(subs(r=r0+del,jOut-jshell)):
> ezSE:=simplify(subs(r=r0+del,zOut-zshell)):
> ewSE:=simplify(subs(r=r0+del,wOut-wshell)):
> sol_jzwSE:=solve({ejSE=0,ezSE=0,ewSE=0},{C3E,C4E,CinS}):
> ejdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(jOut-jshell,r)));
memory used=3360.1MB, alloc=332.8MB, time=27.17
                                   ejdSE := 0

> ezdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(zOut-zshell,r)));
memory used=3654.0MB, alloc=333.0MB, time=32.32
                                   ezdSE := 0

> 
> assume(r>0):assume(omm>0):
> t1:=algsubs(exp(2*I*r*omm)=exp2rom,jOut):
> t2:=algsubs(Ei(-2*I*r*omm)=limit(Ei(-2*I*r*omm),r=infinity),t1):
> t3:=coeff(t2,exp2rom):
> t4:=coeff(t3,r,-1):
> CinE:=solve(t4=0,CinE):
> 
> appendto(`formulas.out`);
> 
> t5:=simplify(subs(exp2rom=0,t1)):
> omega:=coeff(t5,r,0)*L4/(4+2*L2)/2:
> jul:=coeff(t5,r,-1)*I*omm/2:
> bOut_inf:=simplify(limit(bOut,r=infinity)):
> news_check:=simplify(omega+bOut_inf+jul):
> news_check1:=prlinRhoc(subs(sol_jzwSE,news_check)): 
> news_check2:=prlinRhoc(subs(sol_jzwIS,news_check1)):
> news0:=simplify(sqrt(24)*news_check);
            1/2     3       5                             3            5
news0 := - 6    omm~  (3 del  omm~ C40 Pi Rhoc + 120 I del  C4E Rhoc r0

               4            4         4
     + 30 I del  C4E Rhoc r0  + 10 del  C40 Pi Rhoc omm~ r0

                            7           4       4
     + 120 I del C4E Rhoc r0  + 30 I del  C40 r0

             3        2                        2            6
     + 10 del  omm~ r0  C40 Pi Rhoc + 180 I del  C4E Rhoc r0

                3       5            2       6                   7
     + 120 I del  C40 r0  + 180 I del  C40 r0  + 120 I del C40 r0

                  8                   8    /       4           4
     + 30 I C40 r0  + 30 I C4E Rhoc r0 )  /  (30 r0  (r0 + del) )
                                         /

> 
> CinI:=subs(sol_jzwIS,CinI):CinI:=subs(sol_jzwSE,CinI):
> as20:=asympt(Ei(-2*I*ommr0),ommr0,20):
> t1:=convert(series(exp(2*I*(r0+del)*omm),del,16),polynom):
> t2:=convert(series(Ei(-2*I*(r0+del)*omm),del,16),polynom):
> t3:=convert(series(exp(-2*I*(r0+del)*omm),del,16),polynom):
> t4:=convert(series(exp(-2*I*del*omm),del,16),polynom):
> 
> CinI:=algsubs(exp(2*I*(r0+del)*omm)=t1,CinI):
> CinI:=algsubs(Ei(-2*I*(r0+del)*omm)=t2,CinI):
memory used=3956.6MB, alloc=334.4MB, time=35.90
> CinI:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinI):
> CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
> CinI:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinI)):
memory used=4229.7MB, alloc=334.4MB, time=39.33
> CinI:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinI)):
> CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
memory used=4507.6MB, alloc=366.4MB, time=42.06
> CinI:=subs(omm=ommr0/r0,CinI):
> CinIt:=factor(convert(simplify(algsubs(Ei(-2*I*ommr0)=as20,CinI)),polynom)):
memory used=4789.4MB, alloc=366.4MB, time=48.82
memory used=5142.2MB, alloc=366.4MB, time=51.65
memory used=5497.1MB, alloc=366.4MB, time=53.86
memory used=5928.8MB, alloc=366.4MB, time=56.43
> 
> CinIt:=simplify(subs(ommr0=omm*r0,CinIt)):
memory used=6318.3MB, alloc=366.4MB, time=58.94
> CinIt:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinIt):
> CinIt:=algsubs(exp(-2*I*del*omm)=t4,CinIt):
> CinIt:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinIt)):
> CinIt:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinIt)):
> 
> C4I:=-CinIt/2: #From regular_0_IncomingGW.map
> news:=simplify(sqrt(24)*news_check2):
memory used=6637.2MB, alloc=366.4MB, time=63.60
memory used=6765.6MB, alloc=366.9MB, time=65.39
memory used=6800.0MB, alloc=367.5MB, time=67.55
memory used=6806.6MB, alloc=368.4MB, time=69.68
memory used=6816.2MB, alloc=369.6MB, time=73.72
memory used=6844.4MB, alloc=371.4MB, time=74.31
memory used=6919.9MB, alloc=371.4MB, time=84.42
memory used=6948.2MB, alloc=371.4MB, time=85.02
memory used=7021.6MB, alloc=371.4MB, time=92.95
> 
> assume(r0>0):assume(del>0):
> mas:=int(4*Pi*r^2*Rhoc*rho_falloff,r=r0..r0+del):
> 
> Rhoc1:=solve(mas=mass,Rhoc):
#news:=subs(Rhoc=Rhoc1,news):
> strain:=subs(Rhoc=Rhoc1,2*news/I/omm):
> 
> strain_del[0]:=factor(simplify(subs(del=0,strain))):
> for a to 8 do
>   strain_del[a]:=factor(simplify(del^a*subs(del=0,diff(strain,del$a)))):
> od:
memory used=7318.2MB, alloc=371.4MB, time=96.48
memory used=7485.1MB, alloc=371.4MB, time=97.57
memory used=7517.7MB, alloc=371.4MB, time=97.84
memory used=7746.6MB, alloc=374.0MB, time=99.19
memory used=7751.6MB, alloc=376.1MB, time=99.44
memory used=7777.3MB, alloc=377.1MB, time=99.91
memory used=7805.5MB, alloc=377.1MB, time=100.22
memory used=8009.4MB, alloc=377.1MB, time=101.30
memory used=8214.2MB, alloc=381.1MB, time=102.76
memory used=8223.0MB, alloc=385.1MB, time=103.14
memory used=8326.9MB, alloc=385.1MB, time=103.95
memory used=8550.0MB, alloc=385.1MB, time=104.89
memory used=8740.9MB, alloc=385.1MB, time=106.30
memory used=9030.4MB, alloc=449.1MB, time=108.04
memory used=9642.4MB, alloc=802.6MB, time=111.01
memory used=10241.2MB, alloc=802.6MB, time=114.90
memory used=10460.8MB, alloc=810.4MB, time=116.80
memory used=10474.4MB, alloc=814.4MB, time=117.59
memory used=10925.1MB, alloc=814.4MB, time=120.16
memory used=11508.7MB, alloc=814.4MB, time=122.84
memory used=11616.7MB, alloc=814.4MB, time=123.72
> straindel:=simplify(sum(strain_del[b],b=0..8)):
> 
> strain_r0_0:=coeff(straindel,r0,0);
                                           1/2         2
                        strain_r0_0 := -2 6    C40 omm~

> strain_r0_m1:=coeff(straindel,r0,-1);
                                         1/2              2
                     strain_r0_m1 := -4 6    C40 mass omm~

> strain_r0_m2:=simplify(coeff(coeff(straindel,r0,-2),del,0));
                                 1/2
                             -I 6    C40 mass omm~ (4 e2iromm + 1)
             strain_r0_m2 := -------------------------------------
                                            e2iromm

> 
> T1:=simplify(strain_r0_m1/r0/strain_r0_0);
                                        2 mass
                                  T1 := ------
                                         r0~

> T2:=expand(simplify(strain_r0_m2/r0^2/strain_r0_0));
                            2 I mass       1/2 I mass
                      T2 := --------- + -----------------
                                    2                   2
                            omm~ r0~    omm~ e2iromm r0~

> 
> CinE:=simplify(subs(Rhoc=Rhoc1,Rhoc*CinE));
                          CinE := -4 mass Pi omm~ C40

> 
> 
> 
> quit
memory used=12133.1MB, alloc=814.4MB, time=125.50


==> anc/shellCinI_0.map <==
read `initialize.map`:
read `ProcsRules.map`:

#N.B. Basis is not sZlm but \eth Zlm, etc.
rho22:=array(0..4):
v0:=array(0..4):
v1:=array(0..4):
Vang:=array(0..4):
Vangb:=array(0..4):

Tab:=array(1..4,1..4):
Vu_back:=array([0,0,0,Vu0_back]):
Vd:=array(1..4):

pr_n0(Rho22ns,rho22,0):
pr_n0(v1ns,v1,0):
pr_n0(v0ns,v0,0):
pr_n0(Vangns,Vang,1):
pr_n0(Vangbns,Vangb,-1):

read `gamma.out`:
read `lin.map`:

t1:=prlinRhoc(subs(eps=0,g_exp[4,4]+1)):
Vu0_back:=prlinRhoc(pr2(1+t1/2+3*t1^2/8)):
t2:=sum(sum(Vu_back[a]*Vu_back[b]*g_exp[a,b],a=1..4),b=1..4):
check_Vu0:=prlinRhoc(subs(eps=0,t2+1));

for a to 4 do
  Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:
Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:Vd[4]:=Vd[4]+eps*v0ns:

for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):

t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
cons_A:=simplify(subs(rule1,t3)):
cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
cons1m4:=simplify(cons_1-cons_4):
cons1p4:=simplify(cons_1+cons_4):

t1:=subs(Rhoc=0,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
v0_1:=solve(factor(simplify(subs(rule1,diff(t1+1,r))))=0,v0[1]):
c1m4:=simplify(subs(v0[4]=v0_0*om,cons1m4)):
c1p4:=simplify(subs(v0[4]=v0_0*om,v0[0]=v0_0,v0[1]=v0_1,cons1p4)):

Vang_0:=solve(subs(Vang[4]=Vang[0]*om,wn[0,2]=wn[0,0],Be[0,2]=Be[0,0],cons_A)=0,Vang[0]):
v1_0:=solve(subs(v1[4]=v1[0]*om,c1m4)=0,v1[0]):
t1:=subs(rho22[4]=om*rho22[0],v1[0]=v1_0,v1[4]=om*v1_0,Vang[3]=L2*Vang_0,Vangb[2]=L2*Vang_0,c1p4):
rho22_0:=solve(t1=0,rho22[0]):

prRHS(Tab_down_exp,g,h):
RHS_R1A:=subs(Vang[0]=Vang0(r),RHS_R1A):
RHS_R0A:=subs(Vang[0]=Vang0(r),RHS_R0A):

prBackInShellOut(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11):
B0r0:=B0in:

rule2de:=(Be[1,2]=diff(beta(r),r),Be[0,2]=beta(r),Be[2,2]=beta(r),
          Ue[0,1]=diff(Z(r),r),Ue[1,1]=diff(Z(r),r,r),Ue[1,2]=diff(Z(r),r),Ue[0,2]=Z(r),
          Je[0,1]=diff(JJ(r),r),Je[1,1]=diff(JJ(r),r,r),Je[1,4]=om*diff(JJ(r),r),Je[0,4]=om*JJ(r),
          Je[1,3]=(L2+2)*diff(JJ(r),r), Be[0,1]=diff(beta(r),r),
          Be[0,0]=beta(r),wn[0,0]=ww(r),Ue[0,0]=Z(r)):
DEbeta:=subs(rule2de,ruleBackShell,eps*coeff(R11e,eps)=RHS_R11):

beta(r):=b0:
prMakeDEInOut(ruleBackIn,0):
j2tin:=dsolve(de3a,J2(xx)):
jtin1:=int(int(subs(_C2=RhocCinI,_C1=(C40+Rhoc*C4I)*6,rhs(j2tin)),xx),xx)+(C30+Rhoc*C3I)*xx+C10+Rhoc*C1I:
ztin1:=simplify(subs(JJ(xx)=jtin1,Z0)):
jtin:=prlinRhoc(subs(xx=1/r,jtin1)):
ztin:=prlinRhoc(subs(xx=1/r,ztin1)):
btin:=b0:
t1:=solve(subs(rule1,ruleBackIn,Rwe)=0,wn[0,1]):
rule3in:={Be[0,0]=btin,Ube[1,2]=diff(ztin,r)*L2,Ue[1,3]=diff(ztin,r)*L2,Ube[0,2]=ztin*L2,Ue[0,3]=ztin*L2,
        Be[2,3]=L2*btin,Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin}:
t2:=prlinRhoc(subs(rule3in,t1)):
wtin:=prlinRhoc(int(t2,r))+C50+Rhoc*C5I:

jb:=subs(Rhoc=0,jtin):zb:=subs(Rhoc=0,ztin):wb:=subs(Rhoc=0,wtin):bb:=subs(Rhoc=0,btin):

btin:=simplify(subs(om=omm1,bb)):
btin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,btin):
btin:=prlinRhoc(btin):
btin:=subs(b0=b0+Rhoc*bI,btin):
jtin:=simplify(subs(om=omm1,jb)):
jtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,jtin):
jtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,jtin):
jtin:=prlinRhoc(jtin):
ztin:=simplify(subs(om=omm1,zb)):
ztin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,ztin*(1+2*Rhoc*B0r0)):
ztin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,ztin):
ztin:=prlinRhoc(ztin):
wtin:=simplify(subs(om=omm1,wb)):
wtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,wtin*(1+2*Rhoc*B0r0)):
wtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,C50=C50+Rhoc*C5I,wtin):
wtin:=prlinRhoc(wtin):

(* writeto(`formulas.out`);
jtint:=simplify(subs(om=I*omm,jtin));
btint:=simplify(subs(om=I*omm,btin));
ztint:=simplify(subs(om=I*omm,ztin));
wtint:=simplify(subs(om=I*omm,wtin));
writeto(`terminal`); *)

ruleconsIn:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
           Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
           wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
           Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
           Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
           Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
           Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
           Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
           Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
           Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:

check_DE_R11_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R11e,eps)));
check_DE_R1A_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rqe,eps))):
check_DE_R1A_In:=simplify(check_DE_R1A_In);
check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rwe,eps))):
check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,check_DE_Rw_In));
check_DE_ev2_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(ev2e,eps)));

constraint00In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R44e,eps))):
constraint01In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R14e,eps))):
constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rq4e,eps))):
constraint00In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint00In)):
constraint01In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint01In));
constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,constraint0AIn)):

C50:=solve(subs(Rhoc=0,constraint0AIn)=0,C50);
C5I:=solve(constraint0AIn=0,C5I):
C10:=solve(subs(Rhoc=0,constraint00In)=0,C10);
C1I:=solve(constraint00In=0,C1I):
constraint00In:=prlinRhoc(constraint00In);
constraint0AIn:=simplify(constraint0AIn);




beta(r):=b0+Rhoc*b0E:
bOut:=beta(r):
unassign('Z0'): unassign('Z1'): unassign('Z2'):
prMakeDEInOut(ruleBackOut,0):
jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),de3b):t1:=simplify(t1):
ct1:=array(1..12):
st1:=array(1..12):st1i:=array(1..12):
for a from 3 to 12 do
  st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
  st1[a]:=subs(_C1=0,_C2=0,st1[a]):
  ct1[a]:=coeff(t1,xx,a):
od:
unassign('a'):

st:=simplify(sum(st1[b],b=3..12)):
st:=subs(xx=2*omm/s,om=omm*I,st):
assume(s>0):
pr_Intx2(-4,1):
st:=int_st:
pr_Intx2(-5,1):
int_st_xx:=subs(s=2*om/I/xx,int_st):
t15:=simplify(diff(int_st_xx,xx,xx)):
check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1)):
check_2:=prlinRhoc(check_2);
om:=omm*I:

jOut1:=subs(_C1=(C40+C4E*Rhoc)*6,_C2=Rhoc*CinE,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3E)*xx+C10+Rhoc*C1E+int_st_xx:
zOut1:=prlinRhoc(subs(JJ(xx)=jOut1,Z0)):
jOut:=simplify(subs(xx=1/r,jOut1)):
zOut:=simplify(subs(xx=1/r,zOut1)):
rule31:={Be[0,0]=bOut,Ube[1,2]=diff(zOut,r)*L2,Ue[1,3]=diff(zOut,r)*L2,Ube[0,2]=zOut*L2,Ue[0,3]=zOut*L2,
        Be[2,3]=L2*bOut,Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut}:
t1:=solve(coeff(subs(ruleBackOut,Rwe),eps)=0,wn[0,1]):
t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
t3:=prlinRhoc(t2):
wOut:=simplify(int(t3,r))+C50+C5E*Rhoc:

(* appendto(`formulas.out`);
jOut:=simplify(jOut);
bOut:=simplify(bOut);
zOut:=simplify(zOut);
wOut:=simplify(wOut);
writeto(`terminal`); *)


rulecons1:={Be[2, 3]=L2*bOut, wn[2, 3]=L2*wOut, wn[1, 1]=diff(wOut,r,r), Be[0, 1]=diff(bOut,r),
           Be[1, 4]=om*diff(bOut,r), Be[0, 4]=om*bOut, Ue[3, 4]=om*L2*zOut,Ube[2, 4]=om*L2*zOut,
           wn[0, 4]=om*wOut, Je[3, 4]=om*(L2+2)*jOut, Be[2, 4]=om*bOut,Je[1,4]=om*diff(jOut,r),
           Je[0,4]=om*jOut,Ue[1, 4]=om*diff(zOut,r),
           Be[1, 1]=diff(bOut,r,r), wn[0, 0]=wOut, wn[0, 1]=diff(wOut,r), Ube[0, 2]=L2*zOut, Ue[0, 3]=L2*zOut, 
           Ue[2, 3]=L2*zOut, Ube[2, 2]=L2*zOut, wn[1, 2]=diff(wOut,r), wn[0, 2]=wOut,  Ue[0, 0]=zOut, 
           Ue[0, 1]=diff(zOut,r), Ue[1, 1]=diff(zOut,r,r), Ube[1, 2]=L2*diff(zOut,r), Ue[1, 3] =L2*diff(zOut,r),Be[0,0]=bOut,
           Be[0,2]=bOut,Be[1,2]=diff(bOut,r),Be[2,2]=bOut,
           Je[1,3]=(L2+2)*diff(jOut,r),Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut,Je[1,1]=diff(jOut,r,r),
           Je[0,1]=diff(jOut,r), Ue[0,2]=zOut,Ue[1,2]=diff(zOut,r)}:

check_DE_R11Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R11e,eps)));
check_DE_R1AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rqe,eps))):
check_DE_R1AOut:=simplify(check_DE_R1AOut);
check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rwe,eps))):
check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,check_DE_RwOut));
check_DE_ev2Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(ev2e,eps)));

constraint00Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R44e,eps))):
constraint01Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R14e,eps))):
constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rq4e,eps))):
constraint00Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint00Out)):
constraint01Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint01Out));
constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,constraint0AOut)):

C5E:=solve(constraint0AOut=0,C5E):
C1E:=solve(constraint00Out=0,C1E):
constraint00Out:=simplify(constraint00Out);
constraint0AOut:=simplify(constraint0AOut);




unassign('om'):




beta(r):=b0+Rhoc*betaRhoc(r):
unassign('Z0'): unassign('Z1'): unassign('Z2'):
prMakeDEInOut(ruleBackShell,1):
bshell:=subs(Rhoc=0,beta(r)):
rulecons:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
           Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
           wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
           Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
           Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
           Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
           Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
           Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
           Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
           Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:

jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
wRhoc0:=subs(Rhoc=0,wtin):
Vang[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,Vang_0)):
Vang0(r):=Vang[0]:
Vang0(xx):=subs(r=1/xx,Vang0(r)):
v0[0]:=v0_0:
v1[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,v1_0)):
v1[1]:=simplify(diff(v1[0],r)):
rho22[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,rho22_0)):

(* appendto(`formulas.out`);
v10:=simplify(subs(om=I*omm,v1[0]));
v00:=simplify(subs(om=I*omm,v0[0])):
v00:=simplify(subs(Rhoc=0,subs(ruleconsIn,v00)));
vang0:=simplify(subs(om=I*omm,Vang[0]));
rho220:=simplify(subs(om=I*omm,rho22[0]));
writeto(`terminal`); *)


betaRhoc(r):=int(rhs(DEbeta)*r/4/eps/Rhoc,r)+b0S:
bshell:=b0+Rhoc*betaRhoc(r):#beta(r):

t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),JJ(xx)=jRhoc01,betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),de3b):simplify(t1):
t1:=simplify(subs(r=1/xx,t1)):
ct1:=array(1..12):
st1:=array(1..12):st1i:=array(1..12):
for a from 3 to 12 do
  st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
  st1[a]:=subs(_C1=0,_C2=0,st1[a]):
  ct1[a]:=coeff(t1,xx,a):
od:
unassign('a'):

st:=simplify(sum(st1[b],b=3..12)):
st:=subs(xx=2*omm/s,om=omm*I,st):
#assume(s>0):
pr_Intx2(-4,1):
st:=int_st:
pr_Intx2(-5,1):
int_st_xx:=subs(s=2*om/I/xx,int_st):
t15:=simplify(diff(int_st_xx,xx,xx)):
check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1));

om:=omm*I:

jshell1:=subs(_C1=(C40+C4S*Rhoc)*6,_C2=CinS*Rhoc,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3S)*xx+C10+Rhoc*C1S+int_st_xx:
zshell1:=prlinRhoc(subs(JJ(xx)=jshell1,Z0)):
zshell1:=simplify(subs(betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),zshell1)):
jshell:=simplify(subs(xx=1/r,jshell1)):
zshell:=simplify(subs(xx=1/r,zshell1)):

rule31:={Be[0,0]=bshell,Ube[1,2]=diff(zshell,r)*L2,Ue[1,3]=diff(zshell,r)*L2,Ube[0,2]=zshell*L2,Ue[0,3]=zshell*L2,
        Be[2,3]=L2*bshell,Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell}:
t1:=solve(coeff(subs(ruleBackShell,Rwe-RHS_Rw),eps)=0,wn[0,1]):
t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
t3:=prlinRhoc(t2):
wshell:=simplify(int(t3,r))+C50+C5S*Rhoc:

(* appendto(`formulas.out`);
jshell:=simplify(jshell);
bshell:=simplify(bshell);
zshell:=simplify(zshell);
wshell:=simplify(wshell);
writeto(`terminal`); *)

#Formally identical to rulecons, but it needs to be re-eveluated since jshell etc have changed 
rulecons1:={Be[2, 3]=L2*bshell, wn[2, 3]=L2*wshell, wn[1, 1]=diff(wshell,r,r), Be[0, 1]=diff(bshell,r),
           Be[1, 4]=om*diff(bshell,r), Be[0, 4]=om*bshell, Ue[3, 4]=om*L2*zshell,Ube[2, 4]=om*L2*zshell,
           wn[0, 4]=om*wshell, Je[3, 4]=om*(L2+2)*jshell, Be[2, 4]=om*bshell,Je[1,4]=om*diff(jshell,r),
           Je[0,4]=om*jshell,Ue[1, 4]=om*diff(zshell,r),
           Be[1, 1]=diff(bshell,r,r), wn[0, 0]=wshell, wn[0, 1]=diff(wshell,r), Ube[0, 2]=L2*zshell, Ue[0, 3]=L2*zshell, 
           Ue[2, 3]=L2*zshell, Ube[2, 2]=L2*zshell, wn[1, 2]=diff(wshell,r), wn[0, 2]=wshell,  Ue[0, 0]=zshell, 
           Ue[0, 1]=diff(zshell,r), Ue[1, 1]=diff(zshell,r,r), Ube[1, 2]=L2*diff(zshell,r), Ue[1, 3] =L2*diff(zshell,r),Be[0,0]=bshell,
           Be[0,2]=bshell,Be[1,2]=diff(bshell,r),Be[2,2]=bshell,
           Je[1,3]=(L2+2)*diff(jshell,r),Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell,Je[1,1]=diff(jshell,r,r),
           Je[0,1]=diff(jshell,r), Ue[0,2]=zshell,Ue[1,2]=diff(zshell,r)}:

check_DE_R11_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R11e-RHS_R11,eps)));
check_DE_R1A_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rqe-RHS_R1A,eps))):
check_DE_R1A_shell:=simplify(check_DE_R1A_shell);
check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rwe-RHS_Rw,eps))):
check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,check_DE_Rw_shell));
check_DE_ev2_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(ev2e-RHS_ev2e,eps)));

constraint00shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R44e-RHS_R00,eps))):
constraint01shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R14e-RHS_R01,eps))):
constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rq4e-RHS_R0A,eps))):
constraint00shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint00shell)):
constraint01shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint01shell));
constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,constraint0Ashell)):

C5S:=solve(constraint0Ashell=0,C5S):
C1S:=solve(constraint00shell=0,C1S):
constraint00shell:=simplify(constraint00shell);
constraint0Ashell:=simplify(constraint0Ashell);

(* appendto(`formulas.out`);
C1I:=simplify(C1I);
C5I:=simplify(C5I);
C1E:=simplify(C1E);
C5E:=simplify(C5E);
C1S:=simplify(C1S);
C5S:=simplify(C5S);
writeto(`terminal`); *)


ebIS:=simplify(subs(r=r0,btin-bshell)):
b0S:=solve(ebIS=0,b0S):
ejIS:=simplify(subs(r=r0,jtin-jshell)):
ezIS:=simplify(subs(r=r0,ztin-zshell)):
ewIS:=simplify(subs(r=r0,wtin-wshell)):
sol_jzwIS:=solve({ejIS=0,ezIS=0,ewIS=0},{C3S,C4S,CinI}):
ejdIS:=simplify(subs(r=r0,sol_jzwIS,diff(jtin-jshell,r)));
ezdIS:=simplify(subs(r=r0,sol_jzwIS,diff(ztin-zshell,r)));

ebSE:=simplify(subs(r=r0+del,bOut-bshell)):
b0E:=solve(ebSE=0,b0E):
ejSE:=simplify(subs(r=r0+del,jOut-jshell)):
ezSE:=simplify(subs(r=r0+del,zOut-zshell)):
ewSE:=simplify(subs(r=r0+del,wOut-wshell)):
sol_jzwSE:=solve({ejSE=0,ezSE=0,ewSE=0},{C3E,C4E,CinS}):
ejdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(jOut-jshell,r)));
ezdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(zOut-zshell,r)));

assume(r>0):assume(omm>0):
t1:=algsubs(exp(2*I*r*omm)=exp2rom,jOut):
t2:=algsubs(Ei(-2*I*r*omm)=limit(Ei(-2*I*r*omm),r=infinity),t1):
t3:=coeff(t2,exp2rom):
t4:=coeff(t3,r,-1):
CinE:=solve(t4=0,CinE):

(* appendto(`formulas.out`);
b0E:=simplify(b0E);
CinE:=simplify(CinE);
b0S:=simplify(b0S);
sol_jzwIS[1];
sol_jzwIS[2];
sol_jzwIS[3];
sol_jzwSE[1];
sol_jzwSE[2];
sol_jzwSE[3];
writeto(`terminal`); *)

t5:=simplify(subs(exp2rom=0,t1)):
omega:=coeff(t5,r,0)*L4/(4+2*L2)/2:
jul:=coeff(t5,r,-1)*I*omm/2:
bOut_inf:=simplify(limit(bOut,r=infinity)):
news_check:=simplify(omega+bOut_inf+jul):
news_check1:=prlinRhoc(subs(sol_jzwSE,news_check)): 
news_check2:=prlinRhoc(subs(sol_jzwIS,news_check1)):
news0:=simplify(sqrt(24)*news_check):

CinI:=0; #CinI:=subs(sol_jzwIS,CinI):CinI:=subs(sol_jzwSE,CinI):
as20:=asympt(Ei(-2*I*ommr0),ommr0,20):
t1:=convert(series(exp(2*I*(r0+del)*omm),del,16),polynom):
t2:=convert(series(Ei(-2*I*(r0+del)*omm),del,16),polynom):
t3:=convert(series(exp(-2*I*(r0+del)*omm),del,16),polynom):
t4:=convert(series(exp(-2*I*del*omm),del,16),polynom):

CinI:=algsubs(exp(2*I*(r0+del)*omm)=t1,CinI):
CinI:=algsubs(Ei(-2*I*(r0+del)*omm)=t2,CinI):
CinI:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinI):
CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
CinI:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinI)):
CinI:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinI)):
CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
CinI:=subs(omm=ommr0/r0,CinI):
CinIt:=factor(convert(simplify(algsubs(Ei(-2*I*ommr0)=as20,CinI)),polynom)):

CinIt:=simplify(subs(ommr0=omm*r0,CinIt)):
CinIt:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinIt):
CinIt:=algsubs(exp(-2*I*del*omm)=t4,CinIt):
CinIt:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinIt)):
CinIt:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinIt)):

C4I:=-CinIt/2: #From regular_0_IncomingGW.map
news:=simplify(sqrt(24)*news_check2):

assume(r0>0):assume(del>0):
mas:=int(4*Pi*r^2*Rhoc*rho_falloff,r=r0..r0+del):

Rhoc1:=solve(mas=mass,Rhoc):
#news:=subs(Rhoc=Rhoc1,news):
strain:=subs(Rhoc=Rhoc1,2*news/I/omm):

strain_del[0]:=factor(simplify(subs(del=0,strain))):
for a to 8 do
  strain_del[a]:=factor(simplify(del^a*subs(del=0,diff(strain,del$a)))):
od:
straindel:=simplify(sum(strain_del[b],b=0..8)):

strain_r0_0:=coeff(straindel,r0,0);
strain_r0_m1:=coeff(straindel,r0,-1);
strain_r0_m2:=simplify(coeff(coeff(straindel,r0,-2),del,0));

T1:=simplify(strain_r0_m1/r0/strain_r0_0);
T2:=expand(simplify(strain_r0_m2/r0^2/strain_r0_0));

CinE:=simplify(subs(Rhoc=Rhoc1,Rhoc*CinE));





==> anc/shellCinI_0.out <==
    |\^/|     Maple 16 (X86 64 LINUX)
._|\|   |/|_. Copyright (c) Maplesoft, a division of Waterloo Maple Inc. 2012
 \  MAPLE  /  All rights reserved. Maple is a trademark of
 <____ ____>  Waterloo Maple Inc.
      |       Type ? for help.
> read `initialize.map`:
> read `ProcsRules.map`:
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_up`
Warning, `DT` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `a` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `b` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `c` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `d` is implicitly declared local to procedure `pr_D_Tab_down`
Warning, `R` is implicitly declared local to procedure `prR`
Warning, `t1` is implicitly declared local to procedure `prlinRhoc`
Warning, `t1` is implicitly declared local to procedure `pr2`
Warning, `Riem` is implicitly declared local to procedure `prRiem`
Warning, `a` is implicitly declared local to procedure `prLin`
Warning, `b` is implicitly declared local to procedure `prLin`
Warning, `t1` is implicitly declared local to procedure `pr2sum`
Warning, `t1` is implicitly declared local to procedure `pr4sum`
Warning, `a` is implicitly declared local to procedure `prRHS`
Warning, `b` is implicitly declared local to procedure `prRHS`
Warning, `Tab` is implicitly declared local to procedure `prRHS`
Warning, `RHS_Rwt` is implicitly declared local to procedure `prRHS`
Warning, `t11` is implicitly declared local to procedure `prBackInShellOut`
Warning, `a` is implicitly declared local to procedure `pr_Intx2`
Warning, `c1` is implicitly declared local to procedure `pr_Intx2`
> 
#N.B. Basis is not sZlm but \eth Zlm, etc.
> rho22:=array(0..4):
> v0:=array(0..4):
> v1:=array(0..4):
> Vang:=array(0..4):
> Vangb:=array(0..4):
> 
> Tab:=array(1..4,1..4):
> Vu_back:=array([0,0,0,Vu0_back]):
> Vd:=array(1..4):
> 
> pr_n0(Rho22ns,rho22,0):
> pr_n0(v1ns,v1,0):
> pr_n0(v0ns,v0,0):
> pr_n0(Vangns,Vang,1):
> pr_n0(Vangbns,Vangb,-1):
> 
> read `gamma.out`:
> read `lin.map`:
memory used=50.1MB, alloc=68.7MB, time=0.35
memory used=156.3MB, alloc=132.0MB, time=1.01
memory used=253.4MB, alloc=134.8MB, time=1.67
memory used=272.1MB, alloc=134.8MB, time=1.83
memory used=374.2MB, alloc=134.8MB, time=2.62
memory used=471.1MB, alloc=134.8MB, time=3.36
memory used=566.0MB, alloc=134.8MB, time=4.27
> 
> t1:=prlinRhoc(subs(eps=0,g_exp[4,4]+1)):
> Vu0_back:=prlinRhoc(pr2(1+t1/2+3*t1^2/8)):
> t2:=sum(sum(Vu_back[a]*Vu_back[b]*g_exp[a,b],a=1..4),b=1..4):
> check_Vu0:=prlinRhoc(subs(eps=0,t2+1));
                                 check_Vu0 := 0

> 
> for a to 4 do
>   Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
>   Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
> od:
> Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:Vd[4]:=Vd[4]+eps*v0ns:
> 
> for a to 4 do for b to 4 do
>   Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b])):
> od:od:
> unassign('a'):unassign('b'):
> D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):
> 
> t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
> cons_A:=simplify(subs(rule1,t3)):
> cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
> cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
> cons1m4:=simplify(cons_1-cons_4):
> cons1p4:=simplify(cons_1+cons_4):
> 
> t1:=subs(Rhoc=0,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
memory used=672.6MB, alloc=134.8MB, time=5.16
> v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
> v0_1:=solve(factor(simplify(subs(rule1,diff(t1+1,r))))=0,v0[1]):
> c1m4:=simplify(subs(v0[4]=v0_0*om,cons1m4)):
> c1p4:=simplify(subs(v0[4]=v0_0*om,v0[0]=v0_0,v0[1]=v0_1,cons1p4)):
> 
> Vang_0:=solve(subs(Vang[4]=Vang[0]*om,wn[0,2]=wn[0,0],Be[0,2]=Be[0,0],cons_A)=0,Vang[0]):
> v1_0:=solve(subs(v1[4]=v1[0]*om,c1m4)=0,v1[0]):
> t1:=subs(rho22[4]=om*rho22[0],v1[0]=v1_0,v1[4]=om*v1_0,Vang[3]=L2*Vang_0,Vangb[2]=L2*Vang_0,c1p4):
> rho22_0:=solve(t1=0,rho22[0]):
> 
> prRHS(Tab_down_exp,g,h):
> RHS_R1A:=subs(Vang[0]=Vang0(r),RHS_R1A):
> RHS_R0A:=subs(Vang[0]=Vang0(r),RHS_R0A):
> 
> prBackInShellOut(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11):
> B0r0:=B0in:
> 
> rule2de:=(Be[1,2]=diff(beta(r),r),Be[0,2]=beta(r),Be[2,2]=beta(r),
>           Ue[0,1]=diff(Z(r),r),Ue[1,1]=diff(Z(r),r,r),Ue[1,2]=diff(Z(r),r),Ue[0,2]=Z(r),
>           Je[0,1]=diff(JJ(r),r),Je[1,1]=diff(JJ(r),r,r),Je[1,4]=om*diff(JJ(r),r),Je[0,4]=om*JJ(r),
>           Je[1,3]=(L2+2)*diff(JJ(r),r), Be[0,1]=diff(beta(r),r),
>           Be[0,0]=beta(r),wn[0,0]=ww(r),Ue[0,0]=Z(r)):
> DEbeta:=subs(rule2de,ruleBackShell,eps*coeff(R11e,eps)=RHS_R11):
> 
> beta(r):=b0:
> prMakeDEInOut(ruleBackIn,0):
> j2tin:=dsolve(de3a,J2(xx)):
> jtin1:=int(int(subs(_C2=RhocCinI,_C1=(C40+Rhoc*C4I)*6,rhs(j2tin)),xx),xx)+(C30+Rhoc*C3I)*xx+C10+Rhoc*C1I:
> ztin1:=simplify(subs(JJ(xx)=jtin1,Z0)):
memory used=773.1MB, alloc=134.8MB, time=5.91
> jtin:=prlinRhoc(subs(xx=1/r,jtin1)):
> ztin:=prlinRhoc(subs(xx=1/r,ztin1)):
> btin:=b0:
> t1:=solve(subs(rule1,ruleBackIn,Rwe)=0,wn[0,1]):
> rule3in:={Be[0,0]=btin,Ube[1,2]=diff(ztin,r)*L2,Ue[1,3]=diff(ztin,r)*L2,Ube[0,2]=ztin*L2,Ue[0,3]=ztin*L2,
>         Be[2,3]=L2*btin,Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin}:
> t2:=prlinRhoc(subs(rule3in,t1)):
> wtin:=prlinRhoc(int(t2,r))+C50+Rhoc*C5I:
> 
> jb:=subs(Rhoc=0,jtin):zb:=subs(Rhoc=0,ztin):wb:=subs(Rhoc=0,wtin):bb:=subs(Rhoc=0,btin):
> 
> btin:=simplify(subs(om=omm1,bb)):
> btin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,btin):
> btin:=prlinRhoc(btin):
> btin:=subs(b0=b0+Rhoc*bI,btin):
> jtin:=simplify(subs(om=omm1,jb)):
> jtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,jtin):
> jtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,jtin):
> jtin:=prlinRhoc(jtin):
> ztin:=simplify(subs(om=omm1,zb)):
> ztin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,ztin*(1+2*Rhoc*B0r0)):
> ztin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,ztin):
> ztin:=prlinRhoc(ztin):
> wtin:=simplify(subs(om=omm1,wb)):
> wtin:=subs(omm1=om*(1-2*Rhoc*B0r0),RhocCinI=Rhoc*CinI,wtin*(1+2*Rhoc*B0r0)):
> wtin:=subs(b0=b0+Rhoc*bI,C40=C40+Rhoc*C4I,C30=C30+Rhoc*C3I,C10=C10+Rhoc*C1I,C50=C50+Rhoc*C5I,wtin):
> wtin:=prlinRhoc(wtin):
> 
> (* writeto(`formulas.out`);
> jtint:=simplify(subs(om=I*omm,jtin));
> btint:=simplify(subs(om=I*omm,btin));
> ztint:=simplify(subs(om=I*omm,ztin));
> wtint:=simplify(subs(om=I*omm,wtin));
> writeto(`terminal`); *)
> 
> ruleconsIn:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
>            Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
>            wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
>            Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
>            Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
>            Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
>            Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
>            Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
>            Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
>            Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:
> 
> check_DE_R11_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R11e,eps)));
                              check_DE_R11_In := 0

> check_DE_R1A_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rqe,eps))):
> check_DE_R1A_In:=simplify(check_DE_R1A_In);
                              check_DE_R1A_In := 0

> check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rwe,eps))):
> check_DE_Rw_In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,check_DE_Rw_In));
                              check_DE_Rw_In := 0

> check_DE_ev2_In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(ev2e,eps)));
                              check_DE_ev2_In := 0

> 
> constraint00In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R44e,eps))):
> constraint01In:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(R14e,eps))):
> constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,eps*coeff(Rq4e,eps))):
> constraint00In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint00In)):
> constraint01In:=prlinRhoc(subs(ruleBackIn,rule1,ruleconsIn,constraint01In));
                              constraint01In := 0

> constraint0AIn:=prlinRhoc(subs(ruleBackIn,ruleconsIn,constraint0AIn)):
> 
> C50:=solve(subs(Rhoc=0,constraint0AIn)=0,C50);
                                                2
                               C50 := -12 C40 om

> C5I:=solve(constraint0AIn=0,C5I):
> C10:=solve(subs(Rhoc=0,constraint00In)=0,C10);
                                   3
                                 om  C40   om C30   2 b0
                        C10 := - ------- + ------ + ----
                                    3        3       3

> C1I:=solve(constraint00In=0,C1I):
> constraint00In:=prlinRhoc(constraint00In);
                              constraint00In := 0

> constraint0AIn:=simplify(constraint0AIn);
                              constraint0AIn := 0

> 
> 
> 
> 
> beta(r):=b0+Rhoc*b0E:
> bOut:=beta(r):
> unassign('Z0'): unassign('Z1'): unassign('Z2'):
> prMakeDEInOut(ruleBackOut,0):
memory used=871.9MB, alloc=134.8MB, time=6.57
> jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
> t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),de3b):t1:=simplify(t1):
> ct1:=array(1..12):
> st1:=array(1..12):st1i:=array(1..12):
> for a from 3 to 12 do
>   st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
>   st1[a]:=subs(_C1=0,_C2=0,st1[a]):
>   ct1[a]:=coeff(t1,xx,a):
> od:
> unassign('a'):
> 
> st:=simplify(sum(st1[b],b=3..12)):
> st:=subs(xx=2*omm/s,om=omm*I,st):
> assume(s>0):
> pr_Intx2(-4,1):
> st:=int_st:
> pr_Intx2(-5,1):
> int_st_xx:=subs(s=2*om/I/xx,int_st):
> t15:=simplify(diff(int_st_xx,xx,xx)):
> check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1)):
> check_2:=prlinRhoc(check_2);
                                  check_2 := 0

> om:=omm*I:
> 
> jOut1:=subs(_C1=(C40+C4E*Rhoc)*6,_C2=Rhoc*CinE,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3E)*xx+C10+Rhoc*C1E+int_st_xx:
> zOut1:=prlinRhoc(subs(JJ(xx)=jOut1,Z0)):
> jOut:=simplify(subs(xx=1/r,jOut1)):
> zOut:=simplify(subs(xx=1/r,zOut1)):
> rule31:={Be[0,0]=bOut,Ube[1,2]=diff(zOut,r)*L2,Ue[1,3]=diff(zOut,r)*L2,Ube[0,2]=zOut*L2,Ue[0,3]=zOut*L2,
>         Be[2,3]=L2*bOut,Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut}:
> t1:=solve(coeff(subs(ruleBackOut,Rwe),eps)=0,wn[0,1]):
> t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
> t3:=prlinRhoc(t2):
> wOut:=simplify(int(t3,r))+C50+C5E*Rhoc:
memory used=983.5MB, alloc=134.8MB, time=7.55
> 
> (* appendto(`formulas.out`);
> jOut:=simplify(jOut);
> bOut:=simplify(bOut);
> zOut:=simplify(zOut);
> wOut:=simplify(wOut);
> writeto(`terminal`); *)
> 
> 
> rulecons1:={Be[2, 3]=L2*bOut, wn[2, 3]=L2*wOut, wn[1, 1]=diff(wOut,r,r), Be[0, 1]=diff(bOut,r),
>            Be[1, 4]=om*diff(bOut,r), Be[0, 4]=om*bOut, Ue[3, 4]=om*L2*zOut,Ube[2, 4]=om*L2*zOut,
>            wn[0, 4]=om*wOut, Je[3, 4]=om*(L2+2)*jOut, Be[2, 4]=om*bOut,Je[1,4]=om*diff(jOut,r),
>            Je[0,4]=om*jOut,Ue[1, 4]=om*diff(zOut,r),
>            Be[1, 1]=diff(bOut,r,r), wn[0, 0]=wOut, wn[0, 1]=diff(wOut,r), Ube[0, 2]=L2*zOut, Ue[0, 3]=L2*zOut, 
>            Ue[2, 3]=L2*zOut, Ube[2, 2]=L2*zOut, wn[1, 2]=diff(wOut,r), wn[0, 2]=wOut,  Ue[0, 0]=zOut, 
>            Ue[0, 1]=diff(zOut,r), Ue[1, 1]=diff(zOut,r,r), Ube[1, 2]=L2*diff(zOut,r), Ue[1, 3] =L2*diff(zOut,r),Be[0,0]=bOut,
>            Be[0,2]=bOut,Be[1,2]=diff(bOut,r),Be[2,2]=bOut,
>            Je[1,3]=(L2+2)*diff(jOut,r),Je[3,3]=L4*jOut,Jbe[2,2]=L4*jOut,Je[1,1]=diff(jOut,r,r),
>            Je[0,1]=diff(jOut,r), Ue[0,2]=zOut,Ue[1,2]=diff(zOut,r)}:
> 
> check_DE_R11Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R11e,eps)));
                              check_DE_R11Out := 0

> check_DE_R1AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rqe,eps))):
> check_DE_R1AOut:=simplify(check_DE_R1AOut);
                              check_DE_R1AOut := 0

> check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rwe,eps))):
> check_DE_RwOut:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,check_DE_RwOut));
                              check_DE_RwOut := 0

> check_DE_ev2Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(ev2e,eps)));
                              check_DE_ev2Out := 0

> 
> constraint00Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R44e,eps))):
> constraint01Out:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(R14e,eps))):
memory used=1090.2MB, alloc=134.8MB, time=8.44
> constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,eps*coeff(Rq4e,eps))):
> constraint00Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint00Out)):
> constraint01Out:=prlinRhoc(subs(ruleBackOut,rule1,rulecons1,constraint01Out));
                              constraint01Out := 0

> constraint0AOut:=prlinRhoc(subs(ruleBackOut,rulecons1,constraint0AOut)):
> 
> C5E:=solve(constraint0AOut=0,C5E):
> C1E:=solve(constraint00Out=0,C1E):
> constraint00Out:=simplify(constraint00Out);
                              constraint00Out := 0

> constraint0AOut:=simplify(constraint0AOut);
                              constraint0AOut := 0

> 
> 
> 
> 
> unassign('om'):
> 
> 
> 
> 
> beta(r):=b0+Rhoc*betaRhoc(r):
> unassign('Z0'): unassign('Z1'): unassign('Z2'):
> prMakeDEInOut(ruleBackShell,1):
memory used=1168.9MB, alloc=134.9MB, time=9.00
memory used=1180.1MB, alloc=134.9MB, time=9.15
memory used=1227.0MB, alloc=134.9MB, time=9.49
memory used=1227.8MB, alloc=135.1MB, time=9.53
memory used=1228.4MB, alloc=135.1MB, time=9.57
memory used=1231.6MB, alloc=135.1MB, time=9.64
memory used=1231.7MB, alloc=135.2MB, time=9.68
memory used=1232.2MB, alloc=135.2MB, time=9.72
memory used=1235.4MB, alloc=135.2MB, time=9.78
memory used=1236.0MB, alloc=135.2MB, time=9.82
memory used=1237.1MB, alloc=135.2MB, time=9.86
memory used=1237.7MB, alloc=135.2MB, time=9.90
memory used=1240.3MB, alloc=135.2MB, time=9.99
memory used=1241.1MB, alloc=135.2MB, time=10.03
memory used=1323.6MB, alloc=135.2MB, time=10.53
memory used=1339.0MB, alloc=135.2MB, time=10.64
> bshell:=subs(Rhoc=0,beta(r)):
> rulecons:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
>            Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
>            wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
>            Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
>            Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
>            Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
>            Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
>            Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
>            Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
>            Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:
> 
> jRhoc01:=subs(r=1/xx,Rhoc=0,jtin):
> wRhoc0:=subs(Rhoc=0,wtin):
> Vang[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,Vang_0)):
> Vang0(r):=Vang[0]:
> Vang0(xx):=subs(r=1/xx,Vang0(r)):
> v0[0]:=v0_0:
> v1[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,v1_0)):
> v1[1]:=simplify(diff(v1[0],r)):
> rho22[0]:=simplify(subs(rule2de,rulecons,ww(r)=wRhoc0,Rhoc=0,rho22_0)):
> 
> (* appendto(`formulas.out`);
> v10:=simplify(subs(om=I*omm,v1[0]));
> v00:=simplify(subs(om=I*omm,v0[0])):
> v00:=simplify(subs(Rhoc=0,subs(ruleconsIn,v00)));
> vang0:=simplify(subs(om=I*omm,Vang[0]));
> rho220:=simplify(subs(om=I*omm,rho22[0]));
> writeto(`terminal`); *)
> 
> 
> betaRhoc(r):=int(rhs(DEbeta)*r/4/eps/Rhoc,r)+b0S:
> bshell:=b0+Rhoc*betaRhoc(r):#beta(r):
> 
> t1:=subs(J2(xx)=diff(jRhoc01,xx,xx),JJ(xx)=jRhoc01,betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),de3b):simplify(t1):
> t1:=simplify(subs(r=1/xx,t1)):
> ct1:=array(1..12):
> st1:=array(1..12):st1i:=array(1..12):
> for a from 3 to 12 do
>   st1[a]:=rhs(dsolve(lhs(de3a)+ct1[a]*xx^a,J2(xx))):
>   st1[a]:=subs(_C1=0,_C2=0,st1[a]):
>   ct1[a]:=coeff(t1,xx,a):
> od:
> unassign('a'):
> 
> st:=simplify(sum(st1[b],b=3..12)):
> st:=subs(xx=2*omm/s,om=omm*I,st):
#assume(s>0):
> pr_Intx2(-4,1):
> st:=int_st:
> pr_Intx2(-5,1):
> int_st_xx:=subs(s=2*om/I/xx,int_st):
> t15:=simplify(diff(int_st_xx,xx,xx)):
memory used=1608.5MB, alloc=330.4MB, time=12.50
> check_2:=simplify(subs(J2(xx)=t15,omm=om/I,lhs(de3a)+t1));
                                  check_2 := 0

> 
> om:=omm*I:
> 
> jshell1:=subs(_C1=(C40+C4S*Rhoc)*6,_C2=CinS*Rhoc,int(int(rhs(j2tin),xx),xx))+(C30+Rhoc*C3S)*xx+C10+Rhoc*C1S+int_st_xx:
> zshell1:=prlinRhoc(subs(JJ(xx)=jshell1,Z0)):
> zshell1:=simplify(subs(betaRhoc(xx)=subs(r=1/xx,betaRhoc(r)),zshell1)):
> jshell:=simplify(subs(xx=1/r,jshell1)):
> zshell:=simplify(subs(xx=1/r,zshell1)):
> 
> rule31:={Be[0,0]=bshell,Ube[1,2]=diff(zshell,r)*L2,Ue[1,3]=diff(zshell,r)*L2,Ube[0,2]=zshell*L2,Ue[0,3]=zshell*L2,
>         Be[2,3]=L2*bshell,Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell}:
> t1:=solve(coeff(subs(ruleBackShell,Rwe-RHS_Rw),eps)=0,wn[0,1]):
> t2:=subs(rule1,rule31,wn[0,0]=wRhoc0,t1):
> t3:=prlinRhoc(t2):
> wshell:=simplify(int(t3,r))+C50+C5S*Rhoc:
memory used=1884.6MB, alloc=330.4MB, time=14.75
> 
> (* appendto(`formulas.out`);
> jshell:=simplify(jshell);
> bshell:=simplify(bshell);
> zshell:=simplify(zshell);
> wshell:=simplify(wshell);
> writeto(`terminal`); *)
> 
#Formally identical to rulecons, but it needs to be re-eveluated since jshell etc have changed 
> rulecons1:={Be[2, 3]=L2*bshell, wn[2, 3]=L2*wshell, wn[1, 1]=diff(wshell,r,r), Be[0, 1]=diff(bshell,r),
>            Be[1, 4]=om*diff(bshell,r), Be[0, 4]=om*bshell, Ue[3, 4]=om*L2*zshell,Ube[2, 4]=om*L2*zshell,
>            wn[0, 4]=om*wshell, Je[3, 4]=om*(L2+2)*jshell, Be[2, 4]=om*bshell,Je[1,4]=om*diff(jshell,r),
>            Je[0,4]=om*jshell,Ue[1, 4]=om*diff(zshell,r),
>            Be[1, 1]=diff(bshell,r,r), wn[0, 0]=wshell, wn[0, 1]=diff(wshell,r), Ube[0, 2]=L2*zshell, Ue[0, 3]=L2*zshell, 
>            Ue[2, 3]=L2*zshell, Ube[2, 2]=L2*zshell, wn[1, 2]=diff(wshell,r), wn[0, 2]=wshell,  Ue[0, 0]=zshell, 
>            Ue[0, 1]=diff(zshell,r), Ue[1, 1]=diff(zshell,r,r), Ube[1, 2]=L2*diff(zshell,r), Ue[1, 3] =L2*diff(zshell,r),Be[0,0]=bshell,
>            Be[0,2]=bshell,Be[1,2]=diff(bshell,r),Be[2,2]=bshell,
>            Je[1,3]=(L2+2)*diff(jshell,r),Je[3,3]=L4*jshell,Jbe[2,2]=L4*jshell,Je[1,1]=diff(jshell,r,r),
>            Je[0,1]=diff(jshell,r), Ue[0,2]=zshell,Ue[1,2]=diff(zshell,r)}:
> 
> check_DE_R11_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R11e-RHS_R11,eps)));
                            check_DE_R11_shell := 0

> check_DE_R1A_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rqe-RHS_R1A,eps))):
memory used=2185.2MB, alloc=330.4MB, time=16.97
> check_DE_R1A_shell:=simplify(check_DE_R1A_shell);
                            check_DE_R1A_shell := 0

> check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rwe-RHS_Rw,eps))):
> check_DE_Rw_shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,check_DE_Rw_shell));
                             check_DE_Rw_shell := 0

> check_DE_ev2_shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(ev2e-RHS_ev2e,eps)));
                            check_DE_ev2_shell := 0

> 
> constraint00shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R44e-RHS_R00,eps))):
memory used=2468.4MB, alloc=334.0MB, time=19.20
> constraint01shell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(R14e-RHS_R01,eps))):
> constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,eps*coeff(Rq4e-RHS_R0A,eps))):
memory used=2743.0MB, alloc=334.0MB, time=21.40
> constraint00shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint00shell)):
> constraint01shell:=prlinRhoc(subs(ruleBackShell,rule1,rulecons1,constraint01shell));
                             constraint01shell := 0

> constraint0Ashell:=prlinRhoc(subs(ruleBackShell,rulecons1,constraint0Ashell)):
> 
> C5S:=solve(constraint0Ashell=0,C5S):
> C1S:=solve(constraint00shell=0,C1S):
> constraint00shell:=simplify(constraint00shell);
                             constraint00shell := 0

> constraint0Ashell:=simplify(constraint0Ashell);
                             constraint0Ashell := 0

> 
> (* appendto(`formulas.out`);
> C1I:=simplify(C1I);
> C5I:=simplify(C5I);
> C1E:=simplify(C1E);
> C5E:=simplify(C5E);
> C1S:=simplify(C1S);
> C5S:=simplify(C5S);
> writeto(`terminal`); *)
> 
> 
> ebIS:=simplify(subs(r=r0,btin-bshell)):
> b0S:=solve(ebIS=0,b0S):
> ejIS:=simplify(subs(r=r0,jtin-jshell)):
> ezIS:=simplify(subs(r=r0,ztin-zshell)):
> ewIS:=simplify(subs(r=r0,wtin-wshell)):
> sol_jzwIS:=solve({ejIS=0,ezIS=0,ewIS=0},{C3S,C4S,CinI}):
> ejdIS:=simplify(subs(r=r0,sol_jzwIS,diff(jtin-jshell,r)));
                                   ejdIS := 0

> ezdIS:=simplify(subs(r=r0,sol_jzwIS,diff(ztin-zshell,r)));
memory used=3031.4MB, alloc=334.4MB, time=23.77
                                   ezdIS := 0

> 
> ebSE:=simplify(subs(r=r0+del,bOut-bshell)):
> b0E:=solve(ebSE=0,b0E):
> ejSE:=simplify(subs(r=r0+del,jOut-jshell)):
> ezSE:=simplify(subs(r=r0+del,zOut-zshell)):
> ewSE:=simplify(subs(r=r0+del,wOut-wshell)):
> sol_jzwSE:=solve({ejSE=0,ezSE=0,ewSE=0},{C3E,C4E,CinS}):
> ejdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(jOut-jshell,r)));
memory used=3315.2MB, alloc=334.4MB, time=27.15
                                   ejdSE := 0

> ezdSE:=simplify(subs(r=r0+del,sol_jzwSE,diff(zOut-zshell,r)));
memory used=3615.7MB, alloc=336.3MB, time=31.73
                                   ezdSE := 0

> 
> assume(r>0):assume(omm>0):
> t1:=algsubs(exp(2*I*r*omm)=exp2rom,jOut):
> t2:=algsubs(Ei(-2*I*r*omm)=limit(Ei(-2*I*r*omm),r=infinity),t1):
> t3:=coeff(t2,exp2rom):
> t4:=coeff(t3,r,-1):
> CinE:=solve(t4=0,CinE):
> 
> (* appendto(`formulas.out`);
> b0E:=simplify(b0E);
> CinE:=simplify(CinE);
> b0S:=simplify(b0S);
> sol_jzwIS[1];
> sol_jzwIS[2];
> sol_jzwIS[3];
> sol_jzwSE[1];
> sol_jzwSE[2];
> sol_jzwSE[3];
> writeto(`terminal`); *)
> 
> t5:=simplify(subs(exp2rom=0,t1)):
> omega:=coeff(t5,r,0)*L4/(4+2*L2)/2:
> jul:=coeff(t5,r,-1)*I*omm/2:
> bOut_inf:=simplify(limit(bOut,r=infinity)):
> news_check:=simplify(omega+bOut_inf+jul):
> news_check1:=prlinRhoc(subs(sol_jzwSE,news_check)): 
> news_check2:=prlinRhoc(subs(sol_jzwIS,news_check1)):
> news0:=simplify(sqrt(24)*news_check):
> 
> CinI:=0; #CinI:=subs(sol_jzwIS,CinI):CinI:=subs(sol_jzwSE,CinI):
                                   CinI := 0

> as20:=asympt(Ei(-2*I*ommr0),ommr0,20):
> t1:=convert(series(exp(2*I*(r0+del)*omm),del,16),polynom):
> t2:=convert(series(Ei(-2*I*(r0+del)*omm),del,16),polynom):
> t3:=convert(series(exp(-2*I*(r0+del)*omm),del,16),polynom):
> t4:=convert(series(exp(-2*I*del*omm),del,16),polynom):
> 
> CinI:=algsubs(exp(2*I*(r0+del)*omm)=t1,CinI):
> CinI:=algsubs(Ei(-2*I*(r0+del)*omm)=t2,CinI):
> CinI:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinI):
> CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
> CinI:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinI)):
> CinI:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinI)):
> CinI:=simplify(algsubs(exp(-2*I*omm*(del+r0))=t3,CinI)):
> CinI:=subs(omm=ommr0/r0,CinI):
> CinIt:=factor(convert(simplify(algsubs(Ei(-2*I*ommr0)=as20,CinI)),polynom)):
> 
> CinIt:=simplify(subs(ommr0=omm*r0,CinIt)):
> CinIt:=algsubs(exp(-2*I*(r0+del)*omm)=t3,CinIt):
> CinIt:=algsubs(exp(-2*I*del*omm)=t4,CinIt):
> CinIt:=simplify(algsubs(exp(-2*I*r0*omm)=1/e2iromm,CinIt)):
> CinIt:=simplify(algsubs(exp(2*I*r0*omm)=e2ir0mm,CinIt)):
> 
> C4I:=-CinIt/2: #From regular_0_IncomingGW.map
> news:=simplify(sqrt(24)*news_check2):
> 
> assume(r0>0):assume(del>0):
> mas:=int(4*Pi*r^2*Rhoc*rho_falloff,r=r0..r0+del):
> 
> Rhoc1:=solve(mas=mass,Rhoc):
#news:=subs(Rhoc=Rhoc1,news):
> strain:=subs(Rhoc=Rhoc1,2*news/I/omm):
> 
> strain_del[0]:=factor(simplify(subs(del=0,strain))):
> for a to 8 do
>   strain_del[a]:=factor(simplify(del^a*subs(del=0,diff(strain,del$a)))):
> od:
memory used=3887.9MB, alloc=368.3MB, time=33.74
> straindel:=simplify(sum(strain_del[b],b=0..8)):
> 
> strain_r0_0:=coeff(straindel,r0,0);
                                           1/2         2
                        strain_r0_0 := -2 6    C40 omm~

> strain_r0_m1:=coeff(straindel,r0,-1);
                                         1/2              2
                     strain_r0_m1 := -4 6    C40 mass omm~

> strain_r0_m2:=simplify(coeff(coeff(straindel,r0,-2),del,0));
                                          1/2
                    strain_r0_m2 := -4 I 6    C40 mass omm~

> 
> T1:=simplify(strain_r0_m1/r0/strain_r0_0);
                                        2 mass
                                  T1 := ------
                                         r0~

> T2:=expand(simplify(strain_r0_m2/r0^2/strain_r0_0));
                                      2 I mass
                                T2 := ---------
                                              2
                                      omm~ r0~

> 
> CinE:=simplify(subs(Rhoc=Rhoc1,Rhoc*CinE));
                          CinE := -4 mass Pi omm~ C40

> 
> 
> 
> quit
memory used=4146.4MB, alloc=368.3MB, time=34.97

